Gravitational wave background from Standard Model physics: Complete leading order

We compute the production rate of the energy density carried by gravitational waves emitted by a Standard Model plasma in thermal equilibrium, consistently to leading order in coupling constants for momenta $k\sim \pi T$. Summing up the contributions from the full history of the universe, the highest temperature of the radiation epoch can be constrained by the so-called $N_{\rm eff}$ parameter. The current theoretical uncertainty $\Delta N_{\rm eff} \le 10^{-3}$ corresponds to $T_{\rm max} \le 2\times 10^{17}$ GeV. In the course of the computation, we show how a subpart of the production rate can be determined with the help of standard packages, even if subsequently an IR subtraction and thermal resummation need to be implemented.

==> anc/standardmodel.dat <==
# Standard Model thermodynamics at O(g^4) [1503.04935]                                                    
#   Disclaimer: We do not recommend taking numerical derivatives from any of the functions, but rather    
#   directly using the derivative functions listed.  Theoretical errors are on the ~ 1% level.            
# Update Dec 2019                                    
#   The decoupling of neutrinos at T < 2 MeV has been incorporated into the results.                      
# Columns:                                           
#   T[MeV]            p/T^4             e/T^4             s/T^3             c/T^3             w=p/e             c_s^2             g_eff             h_eff             i_eff
    0.10000000E-01    0.36965396E+00    0.11089619E+01    0.17184940E+01    0.51554820E+01    0.33333333E+00    0.33333333E+00    0.33708399E+01    0.39176965E+01    0.39176965E+01
    0.20000000E-01    0.36965396E+00    0.11089619E+01    0.17184940E+01    0.51554824E+01    0.33333333E+00    0.33333331E+00    0.33708399E+01    0.39176965E+01    0.39176968E+01
    0.30000000E-01    0.36965832E+00    0.11089874E+01    0.17185246E+01    0.51560259E+01    0.33332959E+00    0.33330410E+00    0.33709175E+01    0.39177663E+01    0.39181099E+01
    0.40000000E-01    0.36982489E+00    0.11099060E+01    0.17196352E+01    0.51709912E+01    0.33320378E+00    0.33255427E+00    0.33737098E+01    0.39202982E+01    0.39294821E+01
    0.50000000E-01    0.37107515E+00    0.11164254E+01    0.17275835E+01    0.52564223E+01    0.33237793E+00    0.32866148E+00    0.33935262E+01    0.39384182E+01    0.39944020E+01
    0.60000000E-01    0.37520531E+00    0.11368308E+01    0.17526455E+01    0.54788400E+01    0.33004500E+00    0.31989353E+00    0.34555512E+01    0.39955526E+01    0.41634191E+01
    0.70000000E-01    0.38388949E+00    0.11775855E+01    0.18029724E+01    0.58578880E+01    0.32599713E+00    0.30778540E+00    0.35794306E+01    0.41102842E+01    0.44514611E+01
    0.80000000E-01    0.39789616E+00    0.12401979E+01    0.18805268E+01    0.63644827E+01    0.32083280E+00    0.29547205E+00    0.37697495E+01    0.42870870E+01    0.48364269E+01
    0.90000000E-01    0.41705484E+00    0.13220207E+01    0.19819600E+01    0.69490550E+01    0.31546770E+00    0.28521289E+00    0.40184611E+01    0.45183271E+01    0.52806486E+01
    0.10000000E+00    0.44058534E+00    0.14183359E+01    0.21012555E+01    0.75640015E+01    0.31063539E+00    0.27779681E+00    0.43112243E+01    0.47902881E+01    0.57479519E+01
    0.11000000E+00    0.46744165E+00    0.15240265E+01    0.22319086E+01    0.81731602E+01    0.30671491E+00    0.27307779E+00    0.46324850E+01    0.50881414E+01    0.62108570E+01
    0.12000000E+00    0.49655137E+00    0.16345024E+01    0.23681379E+01    0.87529786E+01    0.30379360E+00    0.27055224E+00    0.49682915E+01    0.53987071E+01    0.66514661E+01
    0.13000000E+00    0.52694873E+00    0.17460659E+01    0.25053472E+01    0.92902622E+01    0.30179200E+00    0.26967455E+00    0.53074040E+01    0.57115068E+01    0.70597527E+01
    0.14000000E+00    0.55783118E+00    0.18559565E+01    0.26401605E+01    0.97792090E+01    0.30056263E+00    0.26997689E+00    0.56414314E+01    0.60188442E+01    0.74313078E+01
    0.15000000E+00    0.58856996E+00    0.19622458E+01    0.27702648E+01    0.10218820E+02    0.29994711E+00    0.27109438E+00    0.59645120E+01    0.63154465E+01    0.77653723E+01
    0.16000000E+00    0.61869646E+00    0.20636815E+01    0.28941950E+01    0.10610966E+02    0.29980230E+00    0.27275510E+00    0.62728395E+01    0.65979734E+01    0.80633670E+01
    0.17000000E+00    0.64787843E+00    0.21595303E+01    0.30111240E+01    0.10959056E+02    0.30000896E+00    0.27476127E+00    0.65641849E+01    0.68645397E+01    0.83278837E+01
    0.18000000E+00    0.67589396E+00    0.22494401E+01    0.31206852E+01    0.11267187E+02    0.30047208E+00    0.27697111E+00    0.68374781E+01    0.71143091E+01    0.85620352E+01
    0.19000000E+00    0.70260706E+00    0.23333289E+01    0.32228311E+01    0.11539617E+02    0.30111788E+00    0.27928405E+00    0.70924695E+01    0.73471739E+01    0.87690577E+01
    0.20000000E+00    0.72794675E+00    0.24112984E+01    0.33177278E+01    0.11780467E+02    0.30188994E+00    0.28162956E+00    0.73294683E+01    0.75635124E+01    0.89520817E+01
    0.21000000E+00    0.75188987E+00    0.24835698E+01    0.34056762E+01    0.11993559E+02    0.30274561E+00    0.28395876E+00    0.75491471E+01    0.77640107E+01    0.91140121E+01
    0.22000000E+00    0.77444750E+00    0.25504371E+01    0.34870569E+01    0.12182349E+02    0.30365285E+00    0.28623848E+00    0.77523992E+01    0.79495365E+01    0.92574748E+01
    0.23000000E+00    0.79565446E+00    0.26122338E+01    0.35622911E+01    0.12349907E+02    0.30458777E+00    0.28844679E+00    0.79402385E+01    0.81210498E+01    0.93848041E+01
    0.24000000E+00    0.81556135E+00    0.26693096E+01    0.36318140E+01    0.12498935E+02    0.30553269E+00    0.29056988E+00    0.81137283E+01    0.82795431E+01    0.94980515E+01
    0.25000000E+00    0.83422864E+00    0.27220155E+01    0.36960576E+01    0.12631787E+02    0.30647461E+00    0.29259975E+00    0.82739348E+01    0.84260009E+01    0.95990068E+01
    0.26000000E+00    0.85172232E+00    0.27706926E+01    0.37554390E+01    0.12750508E+02    0.30740413E+00    0.29453249E+00    0.84218955E+01    0.85613742E+01    0.96892244E+01
    0.27000000E+00    0.86811082E+00    0.28156666E+01    0.38103541E+01    0.12856870E+02    0.30831449E+00    0.29636715E+00    0.85586001E+01    0.86865656E+01    0.97700500E+01
    0.28000000E+00    0.88346272E+00    0.28572438E+01    0.38611736E+01    0.12952404E+02    0.30920103E+00    0.29810478E+00    0.86849797E+01    0.88024203E+01    0.98426470E+01
    0.29000000E+00    0.89784532E+00    0.28957094E+01    0.39082417E+01    0.13038433E+02    0.31006057E+00    0.29974780E+00    0.88019011E+01    0.89097226E+01    0.99080210E+01
    0.30000000E+00    0.91132355E+00    0.29313270E+01    0.39518755E+01    0.13116100E+02    0.31089113E+00    0.30129957E+00    0.89101655E+01    0.90091957E+01    0.99670412E+01
    0.40000000E+00    0.10082966E+01    0.31750020E+01    0.42522739E+01    0.13597809E+02    0.31757353E+00    0.31271757E+00    0.96508487E+01    0.96940220E+01    0.10333096E+02
    0.50000000E+00    0.10626682E+01    0.33013587E+01    0.44100589E+01    0.13814853E+02    0.32188815E+00    0.31922591E+00    0.10034927E+02    0.10053729E+02    0.10498029E+02
    0.60000000E+00    0.10955294E+01    0.33737499E+01    0.45014679E+01    0.13929573E+02    0.32472158E+00    0.32315908E+00    0.10254970E+02    0.10262116E+02    0.10585206E+02
    0.70000000E+00    0.11167032E+01    0.34186423E+01    0.45586686E+01    0.13997303E+02    0.32665108E+00    0.32568193E+00    0.10391426E+02    0.10392518E+02    0.10636675E+02
    0.80000000E+00    0.11310711E+01    0.34482509E+01    0.45966698E+01    0.14040585E+02    0.32801298E+00    0.32738449E+00    0.10481426E+02    0.10479151E+02    0.10669566E+02
    0.90000000E+00    0.11412367E+01    0.34687494E+01    0.46231328E+01    0.14069921E+02    0.32900524E+00    0.32858270E+00    0.10543734E+02    0.10539479E+02    0.10691858E+02
    0.10000000E+01    0.11486789E+01    0.34835027E+01    0.46422698E+01    0.14090726E+02    0.32974823E+00    0.32945570E+00    0.10588579E+02    0.10583106E+02    0.10707667E+02
    0.11000000E+01    0.11542834E+01    0.34944629E+01    0.46565423E+01    0.14106018E+02    0.33031782E+00    0.33011034E+00    0.10621893E+02    0.10615644E+02    0.10719288E+02
    0.12000000E+01    0.11586053E+01    0.35028218E+01    0.46674629E+01    0.14117589E+02    0.33076341E+00    0.33061330E+00    0.10647301E+02    0.10640539E+02    0.10728082E+02
    0.13000000E+01    0.11620059E+01    0.35093392E+01    0.46760009E+01    0.14126559E+02    0.33111817E+00    0.33100778E+00    0.10667112E+02    0.10660004E+02    0.10734897E+02
    0.14000000E+01    0.11647285E+01    0.35145172E+01    0.46828001E+01    0.14133653E+02    0.33140498E+00    0.33132271E+00    0.10682851E+02    0.10675504E+02    0.10740288E+02
    0.15000000E+01    0.11669412E+01    0.35186985E+01    0.46883012E+01    0.14139361E+02    0.33164000E+00    0.33157802E+00    0.10695561E+02    0.10688045E+02    0.10744626E+02
    0.16000000E+01    0.11687633E+01    0.35221227E+01    0.46928142E+01    0.14144022E+02    0.33183490E+00    0.33178781E+00    0.10705969E+02    0.10698333E+02    0.10748168E+02
    0.17000000E+01    0.11702812E+01    0.35249620E+01    0.46965616E+01    0.14147879E+02    0.33199826E+00    0.33196225E+00    0.10714600E+02    0.10706877E+02    0.10751099E+02
    0.18000000E+01    0.11715590E+01    0.35273420E+01    0.46997071E+01    0.14151105E+02    0.33213648E+00    0.33210883E+00    0.10721834E+02    0.10714048E+02    0.10753551E+02
    0.19000000E+01    0.11726444E+01    0.35293567E+01    0.47023728E+01    0.14153833E+02    0.33225444E+00    0.33223318E+00    0.10727958E+02    0.10720125E+02    0.10755623E+02
    0.20000000E+01    0.11735743E+01    0.35310771E+01    0.47046513E+01    0.14156159E+02    0.33235589E+00    0.33233954E+00    0.10733187E+02    0.10725319E+02    0.10757391E+02
    0.40555556E+01    0.11775462E+01    0.35340336E+01    0.47115798E+01    0.14143758E+02    0.33320175E+00    0.33312079E+00    0.10742174E+02    0.10741114E+02    0.10747967E+02
    0.61111111E+01    0.11782848E+01    0.35364573E+01    0.47147421E+01    0.14144634E+02    0.33318224E+00    0.33332373E+00    0.10749541E+02    0.10748323E+02    0.10748633E+02
    0.81666667E+01    0.11785730E+01    0.35365798E+01    0.47151528E+01    0.14153166E+02    0.33325221E+00    0.33315181E+00    0.10749913E+02    0.10749259E+02    0.10755116E+02
    0.10222222E+02    0.11789881E+01    0.35404663E+01    0.47194544E+01    0.14194654E+02    0.33300363E+00    0.33248111E+00    0.10761727E+02    0.10759066E+02    0.10786644E+02
    0.12277778E+02    0.11802338E+01    0.35523433E+01    0.47325772E+01    0.14317672E+02    0.33224093E+00    0.33054096E+00    0.10797829E+02    0.10788982E+02    0.10880126E+02
    0.14333333E+02    0.11831690E+01    0.35776931E+01    0.47608621E+01    0.14542928E+02    0.33070724E+00    0.32736614E+00    0.10874883E+02    0.10853464E+02    0.11051300E+02
    0.16388889E+02    0.11885001E+01    0.36187685E+01    0.48072686E+01    0.14867529E+02    0.32842669E+00    0.32334011E+00    0.10999737E+02    0.10959258E+02    0.11297968E+02
    0.18444444E+02    0.11965917E+01    0.36750329E+01    0.48716246E+01    0.15268147E+02    0.32560027E+00    0.31907111E+00    0.11170761E+02    0.11105972E+02    0.11602401E+02
    0.20500000E+02    0.12074593E+01    0.37439477E+01    0.49514070E+01    0.15716431E+02    0.32250966E+00    0.31504652E+00    0.11380236E+02    0.11287854E+02    0.11943056E+02
    0.22555556E+02    0.12208601E+01    0.38221687E+01    0.50430287E+01    0.16185935E+02    0.31941554E+00    0.31156857E+00    0.11618000E+02    0.11496727E+02    0.12299836E+02
    0.24611111E+02    0.12364022E+01    0.39063251E+01    0.51427272E+01    0.16655956E+02    0.31651288E+00    0.30876206E+00    0.11873804E+02    0.11724012E+02    0.12657009E+02
    0.26666667E+02    0.12536348E+01    0.39934571E+01    0.52470919E+01    0.17111921E+02    0.31392220E+00    0.30663372E+00    0.12138654E+02    0.11961935E+02    0.13003500E+02
    0.28722222E+02    0.12721095E+01    0.40811801E+01    0.53532896E+01    0.17544631E+02    0.31170138E+00    0.30512410E+00    0.12405300E+02    0.12204037E+02    0.13332321E+02
    0.30777778E+02    0.12914157E+01    0.41676965E+01    0.54591122E+01    0.17949054E+02    0.30986319E+00    0.30414485E+00    0.12668278E+02    0.12445283E+02    0.13639645E+02
    0.32833333E+02    0.13111982E+01    0.42517313E+01    0.55629295E+01    0.18323150E+02    0.30839159E+00    0.30360115E+00    0.12923714E+02    0.12681959E+02    0.13923925E+02
    0.34888889E+02    0.13311617E+01    0.43324419E+01    0.56636035E+01    0.18666930E+02    0.30725436E+00    0.30340305E+00    0.13169044E+02    0.12911468E+02    0.14185166E+02
    0.36944444E+02    0.13510691E+01    0.44093254E+01    0.57603946E+01    0.18981720E+02    0.30641176E+00    0.30347064E+00    0.13402742E+02    0.13132125E+02    0.14424377E+02
    0.39000000E+02    0.13707364E+01    0.44821372E+01    0.58528736E+01    0.19269636E+02    0.30582206E+00    0.30373556E+00    0.13624063E+02    0.13342952E+02    0.14643167E+02
    0.41055556E+02    0.13900250E+01    0.45508222E+01    0.59408472E+01    0.19533231E+02    0.30544481E+00    0.30414053E+00    0.13832841E+02    0.13543508E+02    0.14843476E+02
    0.43111111E+02    0.14088350E+01    0.46154607E+01    0.60242957E+01    0.19775227E+02    0.30524255E+00    0.30463851E+00    0.14029318E+02    0.13733747E+02    0.15027370E+02
    0.45166667E+02    0.14270980E+01    0.46762262E+01    0.61033242E+01    0.19998377E+02    0.30518156E+00    0.30519098E+00    0.14214023E+02    0.13913911E+02    0.15196944E+02
    0.47222222E+02    0.14447715E+01    0.47333533E+01    0.61781249E+01    0.20205343E+02    0.30523213E+00    0.30576689E+00    0.14387669E+02    0.14084436E+02    0.15354219E+02
    0.49277778E+02    0.14618334E+01    0.47871142E+01    0.62489476E+01    0.20398644E+02    0.30536839E+00    0.30634132E+00    0.14551082E+02    0.14245892E+02    0.15501111E+02
    0.51333333E+02    0.14782773E+01    0.48378013E+01    0.63160786E+01    0.20580649E+02    0.30556801E+00    0.30689405E+00    0.14705153E+02    0.14398933E+02    0.15639418E+02
    0.53388889E+02    0.14941096E+01    0.48857151E+01    0.63798247E+01    0.20753532E+02    0.30581185E+00    0.30740911E+00    0.14850793E+02    0.14544256E+02    0.15770793E+02
    0.55444444E+02    0.15093458E+01    0.49311558E+01    0.64405016E+01    0.20919297E+02    0.30608358E+00    0.30787371E+00    0.14988916E+02    0.14682583E+02    0.15896759E+02
    0.57500000E+02    0.15240086E+01    0.49744174E+01    0.64984260E+01    0.21079800E+02    0.30636927E+00    0.30827740E+00    0.15120416E+02    0.14814635E+02    0.16018727E+02
    0.59555556E+02    0.15381258E+01    0.50157849E+01    0.65539107E+01    0.21236743E+02    0.30665704E+00    0.30861185E+00    0.15246158E+02    0.14941125E+02    0.16137990E+02
    0.61611111E+02    0.15517287E+01    0.50555319E+01    0.66072605E+01    0.21391706E+02    0.30693678E+00    0.30887020E+00    0.15366974E+02    0.15062748E+02    0.16255747E+02
    0.63666667E+02    0.15648512E+01    0.50939199E+01    0.66587710E+01    0.21546164E+02    0.30719980E+00    0.30904670E+00    0.15483660E+02    0.15180178E+02    0.16373121E+02
    0.65722222E+02    0.15775287E+01    0.51311987E+01    0.67087274E+01    0.21701512E+02    0.30743864E+00    0.30913640E+00    0.15596974E+02    0.15294064E+02    0.16491172E+02
    0.67777778E+02    0.15897977E+01    0.51676064E+01    0.67574041E+01    0.21859059E+02    0.30764683E+00    0.30913518E+00    0.15707640E+02    0.15405034E+02    0.16610893E+02
    0.69833333E+02    0.16016949E+01    0.52033706E+01    0.68050655E+01    0.22020084E+02    0.30781873E+00    0.30903903E+00    0.15816350E+02    0.15513689E+02    0.16733258E+02
    0.71888889E+02    0.16132572E+01    0.52387093E+01    0.68519665E+01    0.22185801E+02    0.30794936E+00    0.30884467E+00    0.15923767E+02    0.15620610E+02    0.16859187E+02
    0.73944444E+02    0.16245211E+01    0.52738324E+01    0.68983535E+01    0.22357439E+02    0.30803428E+00    0.30854846E+00    0.16030528E+02    0.15726360E+02    0.16989617E+02
    0.76000000E+02    0.16355231E+01    0.53089426E+01    0.69444657E+01    0.22536156E+02    0.30806946E+00    0.30814774E+00    0.16137250E+02    0.15831483E+02    0.17125425E+02
    0.78055556E+02    0.16462988E+01    0.53442368E+01    0.69905356E+01    0.22723184E+02    0.30805125E+00    0.30763891E+00    0.16244532E+02    0.15936510E+02    0.17267549E+02
    0.80111111E+02    0.16568836E+01    0.53799075E+01    0.70367911E+01    0.22919680E+02    0.30797624E+00    0.30701961E+00    0.16352958E+02    0.16041960E+02    0.17416868E+02
    0.82166667E+02    0.16673124E+01    0.54161436E+01    0.70834559E+01    0.23126900E+02    0.30784125E+00    0.30628644E+00    0.16463102E+02    0.16148343E+02    0.17574337E+02
    0.84222222E+02    0.16776193E+01    0.54531319E+01    0.71307513E+01    0.23346054E+02    0.30764327E+00    0.30543711E+00    0.16575533E+02    0.16256164E+02    0.17740874E+02
    0.86277778E+02    0.16878383E+01    0.54910582E+01    0.71788965E+01    0.23578435E+02    0.30737942E+00    0.30446874E+00    0.16690815E+02    0.16365921E+02    0.17917462E+02
    0.88333333E+02    0.16980027E+01    0.55301078E+01    0.72281105E+01    0.23825347E+02    0.30704695E+00    0.30337902E+00    0.16809512E+02    0.16478116E+02    0.18105093E+02
    0.90388889E+02    0.17081457E+01    0.55704670E+01    0.72786128E+01    0.24088154E+02    0.30664318E+00    0.30216565E+00    0.16932189E+02    0.16593247E+02    0.18304802E+02
    0.92444444E+02    0.17183002E+01    0.56123239E+01    0.73306241E+01    0.24368256E+02    0.30616554E+00    0.30082679E+00    0.17059419E+02    0.16711819E+02    0.18517654E+02
    0.94500000E+02    0.17284988E+01    0.56558686E+01    0.73843674E+01    0.24667107E+02    0.30561155E+00    0.29936090E+00    0.17191779E+02    0.16834339E+02    0.18744753E+02
    0.96555556E+02    0.17387740E+01    0.57012945E+01    0.74400686E+01    0.24986203E+02    0.30497881E+00    0.29776707E+00    0.17329857E+02    0.16961322E+02    0.18987238E+02
    0.98611111E+02    0.17491586E+01    0.57487988E+01    0.74979575E+01    0.25327151E+02    0.30426506E+00    0.29604425E+00    0.17474253E+02    0.17093293E+02    0.19246327E+02
    0.10066667E+03    0.17596852E+01    0.57985829E+01    0.75582680E+01    0.25691514E+02    0.30346814E+00    0.29419317E+00    0.17625578E+02    0.17230785E+02    0.19523210E+02
    0.10272222E+03    0.17703865E+01    0.58508525E+01    0.76212390E+01    0.26081030E+02    0.30258607E+00    0.29221388E+00    0.17784459E+02    0.17374342E+02    0.19819206E+02
    0.10477778E+03    0.17812956E+01    0.59058191E+01    0.76871147E+01    0.26497388E+02    0.30161703E+00    0.29010839E+00    0.17951537E+02    0.17524520E+02    0.20135601E+02
    0.10683333E+03    0.17924459E+01    0.59636988E+01    0.77561447E+01    0.26942411E+02    0.30055943E+00    0.28787865E+00    0.18127471E+02    0.17681890E+02    0.20473777E+02
    0.10888889E+03    0.18038710E+01    0.60247137E+01    0.78285847E+01    0.27417916E+02    0.29941191E+00    0.28552807E+00    0.18312934E+02    0.17847033E+02    0.20835118E+02
    0.11094444E+03    0.18156050E+01    0.60890913E+01    0.79046963E+01    0.27925816E+02    0.29817339E+00    0.28306053E+00    0.18508618E+02    0.18020547E+02    0.21221076E+02
    0.11300000E+03    0.18276825E+01    0.61570650E+01    0.79847475E+01    0.28468034E+02    0.29684314E+00    0.28048117E+00    0.18715233E+02    0.18203042E+02    0.21633112E+02
    0.11505556E+03    0.18401386E+01    0.62288737E+01    0.80690123E+01    0.29046556E+02    0.29542076E+00    0.27779583E+00    0.18933506E+02    0.18395142E+02    0.22072736E+02
    0.11711111E+03    0.18530088E+01    0.63047619E+01    0.81577707E+01    0.29663395E+02    0.29390623E+00    0.27501136E+00    0.19164178E+02    0.18597487E+02    0.22541478E+02
    0.11916667E+03    0.18663293E+01    0.63849795E+01    0.82513088E+01    0.30320602E+02    0.29229997E+00    0.27213539E+00    0.19408010E+02    0.18810728E+02    0.23040894E+02
    0.12122222E+03    0.18801369E+01    0.64697815E+01    0.83499184E+01    0.31020231E+02    0.29060285E+00    0.26917654E+00    0.19665778E+02    0.19035531E+02    0.23572549E+02
    0.12327778E+03    0.18944690E+01    0.65594277E+01    0.84538967E+01    0.31764412E+02    0.28881620E+00    0.26614365E+00    0.19938269E+02    0.19272574E+02    0.24138059E+02
    0.12533333E+03    0.19093635E+01    0.66541825E+01    0.85635461E+01    0.32555192E+02    0.28694186E+00    0.26304701E+00    0.20226290E+02    0.19522544E+02    0.24738980E+02
    0.12738889E+03    0.19248591E+01    0.67543140E+01    0.86791731E+01    0.33394715E+02    0.28498218E+00    0.25989661E+00    0.20530653E+02    0.19786142E+02    0.25376940E+02
    0.12944444E+03    0.19409949E+01    0.68600941E+01    0.88010890E+01    0.34285099E+02    0.28293998E+00    0.25670304E+00    0.20852186E+02    0.20064077E+02    0.26053551E+02
    0.13150000E+03    0.19578107E+01    0.69717980E+01    0.89296087E+01    0.35228412E+02    0.28081862E+00    0.25347747E+00    0.21191725E+02    0.20357067E+02    0.26770383E+02
    0.13355556E+03    0.19753469E+01    0.70897029E+01    0.90650497E+01    0.36226757E+02    0.27862195E+00    0.25023079E+00    0.21550113E+02    0.20665835E+02    0.27529034E+02
    0.13561111E+03    0.19936443E+01    0.72140882E+01    0.92077325E+01    0.37282186E+02    0.27635430E+00    0.24697405E+00    0.21928199E+02    0.20991113E+02    0.28331064E+02
    0.13766667E+03    0.20127444E+01    0.73452349E+01    0.93579793E+01    0.38396755E+02    0.27402043E+00    0.24371797E+00    0.22326837E+02    0.21333635E+02    0.29178035E+02
    0.13972222E+03    0.20326891E+01    0.74834238E+01    0.95161129E+01    0.39572367E+02    0.27162554E+00    0.24047368E+00    0.22746881E+02    0.21694136E+02    0.30071393E+02
    0.14177778E+03    0.20535206E+01    0.76289383E+01    0.96824588E+01    0.40811358E+02    0.26917514E+00    0.23724912E+00    0.23189192E+02    0.22073359E+02    0.31012913E+02
    0.14383333E+03    0.20752816E+01    0.77820532E+01    0.98573348E+01    0.42114147E+02    0.26667534E+00    0.23406232E+00    0.23654605E+02    0.22472029E+02    0.32002914E+02
    0.14588889E+03    0.20980153E+01    0.79430710E+01    0.10041086E+02    0.43488293E+02    0.26413151E+00    0.23089171E+00    0.24144041E+02    0.22890932E+02    0.33047140E+02
    0.14794444E+03    0.21217649E+01    0.81121839E+01    0.10233949E+02    0.44913728E+02    0.26155286E+00    0.22785793E+00    0.24658082E+02    0.23330606E+02    0.34130341E+02
    0.15000000E+03    0.21465740E+01    0.82899912E+01    0.10436565E+02    0.46475929E+02    0.25893561E+00    0.22455851E+00    0.25198552E+02    0.23792516E+02    0.35317471E+02
    0.16000000E+03    0.22838102E+01    0.92963417E+01    0.11580152E+02    0.54937234E+02    0.24566762E+00    0.21078877E+00    0.28257490E+02    0.26399581E+02    0.41747292E+02
    0.17000000E+03    0.24521879E+01    0.10525450E+02    0.12977638E+02    0.65197176E+02    0.23297701E+00    0.19905215E+00    0.31993532E+02    0.29585467E+02    0.49543913E+02
    0.18000000E+03    0.26566203E+01    0.12015797E+02    0.14672418E+02    0.77428405E+02    0.22109397E+00    0.18949658E+00    0.36523645E+02    0.33449102E+02    0.58838532E+02
    0.19000000E+03    0.29017364E+01    0.13788749E+02    0.16690485E+02    0.91689888E+02    0.21044233E+00    0.18203190E+00    0.41912770E+02    0.38049743E+02    0.69675960E+02
    0.20000000E+03    0.31917298E+01    0.15258490E+02    0.18450219E+02    0.79104450E+02    0.20917731E+00    0.23323870E+00    0.46380247E+02    0.42061456E+02    0.60112173E+02
    0.21000000E+03    0.34700664E+01    0.16032247E+02    0.19502314E+02    0.77250294E+02    0.21644292E+00    0.25245617E+00    0.48732188E+02    0.44459944E+02    0.58703184E+02
    0.22000000E+03    0.37271629E+01    0.16472044E+02    0.20199207E+02    0.70965379E+02    0.22627204E+00    0.28463466E+00    0.50069009E+02    0.46048669E+02    0.53927221E+02
    0.23000000E+03    0.39510259E+01    0.16690343E+02    0.20641369E+02    0.71777542E+02    0.23672527E+00    0.28757419E+00    0.50732558E+02    0.47056678E+02    0.54544392E+02
    0.24000000E+03    0.41477946E+01    0.16898847E+02    0.21046642E+02    0.72601927E+02    0.24544838E+00    0.28989096E+00    0.51366336E+02    0.47980590E+02    0.55170849E+02
    0.25000000E+03    0.43223145E+01    0.17100062E+02    0.21422376E+02    0.73438752E+02    0.25276602E+00    0.29170398E+00    0.51977955E+02    0.48837162E+02    0.55806760E+02
    0.26000000E+03    0.44784441E+01    0.17295867E+02    0.21774311E+02    0.74286231E+02    0.25893147E+00    0.29311368E+00    0.52573130E+02    0.49639476E+02    0.56450766E+02
    0.27000000E+03    0.46192787E+01    0.17487625E+02    0.22106904E+02    0.75141363E+02    0.26414558E+00    0.29420419E+00    0.53156005E+02    0.50397697E+02    0.57100589E+02
    0.28000000E+03    0.47473173E+01    0.17676285E+02    0.22423602E+02    0.76000555E+02    0.26856986E+00    0.29504524E+00    0.53729463E+02    0.51119683E+02    0.57753497E+02
    0.29000000E+03    0.48645882E+01    0.17862470E+02    0.22727058E+02    0.76859990E+02    0.27233570E+00    0.29569426E+00    0.54295397E+02    0.51811479E+02    0.58406589E+02
    0.30000000E+03    0.49727453E+01    0.18040415E+02    0.23013160E+02    0.77700789E+02    0.27564473E+00    0.29617666E+00    0.54836285E+02    0.52463713E+02    0.59045520E+02
    0.30200000E+03    0.49934068E+01    0.18077219E+02    0.23070625E+02    0.77848880E+02    0.27622650E+00    0.29635141E+00    0.54948155E+02    0.52594719E+02    0.59158055E+02
    0.30204713E+03    0.49938900E+01    0.18078090E+02    0.23071980E+02    0.77938696E+02    0.27623992E+00    0.29602727E+00    0.54950803E+02    0.52597807E+02    0.59226307E+02
    0.30209648E+03    0.49943958E+01    0.18078994E+02    0.23073390E+02    0.77757505E+02    0.27625408E+00    0.29673521E+00    0.54953552E+02    0.52601021E+02    0.59088618E+02
    0.30214815E+03    0.49949253E+01    0.18079938E+02    0.23074863E+02    0.77916466E+02    0.27626894E+00    0.29614874E+00    0.54956421E+02    0.52604380E+02    0.59209414E+02
    0.30220226E+03    0.49954794E+01    0.18080935E+02    0.23076414E+02    0.77860653E+02    0.27628436E+00    0.29638095E+00    0.54959451E+02    0.52607916E+02    0.59167002E+02
    0.30225893E+03    0.49960595E+01    0.18081977E+02    0.23078037E+02    0.77910775E+02    0.27630051E+00    0.29621110E+00    0.54962619E+02    0.52611615E+02    0.59205090E+02
    0.30231826E+03    0.49966667E+01    0.18083067E+02    0.23079734E+02    0.77857963E+02    0.27631743E+00    0.29643382E+00    0.54965933E+02    0.52615484E+02    0.59164958E+02
    0.30238038E+03    0.49973022E+01    0.18084205E+02    0.23081507E+02    0.77881655E+02    0.27633519E+00    0.29636641E+00    0.54969390E+02    0.52619526E+02    0.59182961E+02
    0.30244544E+03    0.49979673E+01    0.18085399E+02    0.23083367E+02    0.77905292E+02    0.27635371E+00    0.29630037E+00    0.54973022E+02    0.52623766E+02    0.59200923E+02
    0.30251356E+03    0.49986635E+01    0.18086653E+02    0.23085316E+02    0.77913909E+02    0.27637305E+00    0.29629262E+00    0.54976832E+02    0.52628210E+02    0.59207471E+02
    0.30258489E+03    0.49993920E+01    0.18087961E+02    0.23087353E+02    0.77877485E+02    0.27639335E+00    0.29645735E+00    0.54980807E+02    0.52632852E+02    0.59179792E+02
    0.30265959E+03    0.50001545E+01    0.18089330E+02    0.23089485E+02    0.77932303E+02    0.27641457E+00    0.29627618E+00    0.54984971E+02    0.52637714E+02    0.59221449E+02
    0.30273780E+03    0.50009526E+01    0.18090771E+02    0.23091723E+02    0.77937899E+02    0.27643667E+00    0.29628363E+00    0.54989350E+02    0.52642817E+02    0.59225701E+02
    0.30281970E+03    0.50017877E+01    0.18092271E+02    0.23094058E+02    0.77883981E+02    0.27645992E+00    0.29651872E+00    0.54993909E+02    0.52648140E+02    0.59184729E+02
    0.30290546E+03    0.50026616E+01    0.18093843E+02    0.23096504E+02    0.77962913E+02    0.27648420E+00    0.29624989E+00    0.54998687E+02    0.52653716E+02    0.59244710E+02
    0.30299526E+03    0.50035762E+01    0.18095493E+02    0.23099070E+02    0.77932017E+02    0.27650952E+00    0.29640025E+00    0.55003704E+02    0.52659564E+02    0.59221231E+02
    0.30308930E+03    0.50045332E+01    0.18097218E+02    0.23101751E+02    0.77954219E+02    0.27653605E+00    0.29635023E+00    0.55008946E+02    0.52665677E+02    0.59238103E+02
    0.30318776E+03    0.50055346E+01    0.18099025E+02    0.23104560E+02    0.77957118E+02    0.27656377E+00    0.29637524E+00    0.55014439E+02    0.52672080E+02    0.59240306E+02
    0.30329087E+03    0.50065825E+01    0.18100916E+02    0.23107498E+02    0.77964405E+02    0.27659277E+00    0.29638523E+00    0.55020186E+02    0.52678779E+02    0.59245843E+02
    0.30339883E+03    0.50076789E+01    0.18102896E+02    0.23110575E+02    0.77980860E+02    0.27662308E+00    0.29636215E+00    0.55026207E+02    0.52685794E+02    0.59258348E+02
    0.30351189E+03    0.50088261E+01    0.18104971E+02    0.23113797E+02    0.77985021E+02    0.27665475E+00    0.29638765E+00    0.55032511E+02    0.52693138E+02    0.59261509E+02
    0.30363027E+03    0.50100263E+01    0.18107141E+02    0.23117167E+02    0.77992893E+02    0.27668788E+00    0.29640094E+00    0.55039108E+02    0.52700821E+02    0.59267492E+02
    0.30375423E+03    0.50112820E+01    0.18109414E+02    0.23120696E+02    0.78012050E+02    0.27672248E+00    0.29637339E+00    0.55046017E+02    0.52708866E+02    0.59282050E+02
    0.30388403E+03    0.50125956E+01    0.18111794E+02    0.23124389E+02    0.78012877E+02    0.27675865E+00    0.29641759E+00    0.55053251E+02    0.52717286E+02    0.59282678E+02
    0.30401995E+03    0.50139699E+01    0.18114284E+02    0.23128254E+02    0.78031592E+02    0.27679647E+00    0.29639603E+00    0.55060822E+02    0.52726097E+02    0.59296899E+02
    0.30416228E+03    0.50154075E+01    0.18116894E+02    0.23132302E+02    0.78044436E+02    0.27683595E+00    0.29639911E+00    0.55068754E+02    0.52735324E+02    0.59306660E+02
    0.30431131E+03    0.50169112E+01    0.18119624E+02    0.23136535E+02    0.78047613E+02    0.27687723E+00    0.29644129E+00    0.55077053E+02    0.52744976E+02    0.59309074E+02
    0.30446737E+03    0.50184842E+01    0.18122483E+02    0.23140967E+02    0.78073793E+02    0.27692034E+00    0.29639866E+00    0.55085743E+02    0.52755079E+02    0.59328968E+02
    0.30463078E+03    0.50201293E+01    0.18125478E+02    0.23145607E+02    0.78079999E+02    0.27696535E+00    0.29643452E+00    0.55094845E+02    0.52765657E+02    0.59333684E+02
    0.30480189E+03    0.50218499E+01    0.18128611E+02    0.23150461E+02    0.78094642E+02    0.27701240E+00    0.29644108E+00    0.55104368E+02    0.52776721E+02    0.59344812E+02
    0.30498107E+03    0.50236494E+01    0.18131892E+02    0.23155541E+02    0.78114861E+02    0.27706151E+00    0.29642940E+00    0.55114343E+02    0.52788304E+02    0.59360176E+02
    0.30516869E+03    0.50255312E+01    0.18135326E+02    0.23160858E+02    0.78122838E+02    0.27711281E+00    0.29646718E+00    0.55124782E+02    0.52800424E+02    0.59366238E+02
    0.30536516E+03    0.50274990E+01    0.18138923E+02    0.23166422E+02    0.78149429E+02    0.27716635E+00    0.29643750E+00    0.55135713E+02    0.52813108E+02    0.59386445E+02
    0.30557088E+03    0.50295566E+01    0.18142688E+02    0.23172245E+02    0.78160104E+02    0.27722224E+00    0.29647152E+00    0.55147160E+02    0.52826384E+02    0.59394557E+02
    0.30578630E+03    0.50317080E+01    0.18146629E+02    0.23178337E+02    0.78179772E+02    0.27728060E+00    0.29647486E+00    0.55159137E+02    0.52840271E+02    0.59409502E+02
    0.30601187E+03    0.50339572E+01    0.18150754E+02    0.23184712E+02    0.78200095E+02    0.27734149E+00    0.29647933E+00    0.55171678E+02    0.52854805E+02    0.59424947E+02
    0.30624807E+03    0.50363086E+01    0.18155074E+02    0.23191383E+02    0.78220303E+02    0.27740501E+00    0.29648802E+00    0.55184808E+02    0.52870013E+02    0.59440303E+02
    0.30649541E+03    0.50387666E+01    0.18159596E+02    0.23198362E+02    0.78240266E+02    0.27747130E+00    0.29650158E+00    0.55198552E+02    0.52885925E+02    0.59455473E+02
    0.30675440E+03    0.50413359E+01    0.18164329E+02    0.23205665E+02    0.78262923E+02    0.27754044E+00    0.29650905E+00    0.55212939E+02    0.52902572E+02    0.59472690E+02
    0.30702560E+03    0.50440212E+01    0.18169284E+02    0.23213306E+02    0.78286830E+02    0.27761254E+00    0.29651610E+00    0.55228002E+02    0.52919991E+02    0.59490857E+02
    0.30730957E+03    0.50468276E+01    0.18174472E+02    0.23221299E+02    0.78309910E+02    0.27768772E+00    0.29653079E+00    0.55243769E+02    0.52938214E+02    0.59508396E+02
    0.30760693E+03    0.50497604E+01    0.18179901E+02    0.23229662E+02    0.78335586E+02    0.27776610E+00    0.29654034E+00    0.55260274E+02    0.52957278E+02    0.59527907E+02
    0.30791831E+03    0.50528248E+01    0.18185585E+02    0.23238410E+02    0.78361366E+02    0.27784780E+00    0.29655442E+00    0.55277549E+02    0.52977221E+02    0.59547498E+02
    0.30824436E+03    0.50560265E+01    0.18191535E+02    0.23247561E+02    0.78391543E+02    0.27793293E+00    0.29655701E+00    0.55295635E+02    0.52998085E+02    0.59570430E+02
    0.30858578E+03    0.50593714E+01    0.18197763E+02    0.23257134E+02    0.78417319E+02    0.27802162E+00    0.29658160E+00    0.55314566E+02    0.53019908E+02    0.59590016E+02
    0.30894328E+03    0.50628654E+01    0.18204281E+02    0.23267147E+02    0.78450775E+02    0.27811399E+00    0.29658275E+00    0.55334380E+02    0.53042734E+02    0.59615440E+02
    0.30931764E+03    0.50665149E+01    0.18211105E+02    0.23277620E+02    0.78480389E+02    0.27821018E+00    0.29660429E+00    0.55355121E+02    0.53066610E+02    0.59637945E+02
    0.30970964E+03    0.50703263E+01    0.18218247E+02    0.23288573E+02    0.78514846E+02    0.27831033E+00    0.29661362E+00    0.55376829E+02    0.53091580E+02    0.59664129E+02
    0.31012011E+03    0.50743064E+01    0.18225722E+02    0.23300029E+02    0.78549406E+02    0.27841456E+00    0.29662896E+00    0.55399552E+02    0.53117696E+02    0.59690391E+02
    0.31054993E+03    0.50784621E+01    0.18233546E+02    0.23312008E+02    0.78585286E+02    0.27852301E+00    0.29664596E+00    0.55423333E+02    0.53145005E+02    0.59717657E+02
    0.31100000E+03    0.50828006E+01    0.18241735E+02    0.23324535E+02    0.78624576E+02    0.27863582E+00    0.29665706E+00    0.55448224E+02    0.53173564E+02    0.59747513E+02
    0.31147129E+03    0.50873294E+01    0.18250305E+02    0.23337635E+02    0.78663892E+02    0.27875311E+00    0.29667531E+00    0.55474276E+02    0.53203428E+02    0.59777390E+02
    0.31196478E+03    0.50920562E+01    0.18259275E+02    0.23351331E+02    0.78706100E+02    0.27887505E+00    0.29669024E+00    0.55501541E+02    0.53234652E+02    0.59809464E+02
    0.31248154E+03    0.50969890E+01    0.18268662E+02    0.23365651E+02    0.78749003E+02    0.27900177E+00    0.29671044E+00    0.55530074E+02    0.53267297E+02    0.59842066E+02
    0.31302264E+03    0.51021360E+01    0.18278486E+02    0.23380622E+02    0.78795851E+02    0.27913340E+00    0.29672403E+00    0.55559936E+02    0.53301427E+02    0.59877667E+02
    0.31358925E+03    0.51075057E+01    0.18288767E+02    0.23396273E+02    0.78843101E+02    0.27927009E+00    0.29674471E+00    0.55591186E+02    0.53337107E+02    0.59913573E+02
    0.31418257E+03    0.51131069E+01    0.18299525E+02    0.23412632E+02    0.78892992E+02    0.27941200E+00    0.29676441E+00    0.55623887E+02    0.53374401E+02    0.59951485E+02
    0.31480384E+03    0.51189485E+01    0.18310784E+02    0.23429732E+02    0.78946798E+02    0.27955922E+00    0.29677876E+00    0.55658109E+02    0.53413385E+02    0.59992373E+02
    0.31545440E+03    0.51250399E+01    0.18322565E+02    0.23447605E+02    0.79000075E+02    0.27971193E+00    0.29680484E+00    0.55693919E+02    0.53454129E+02    0.60032858E+02
    0.31613561E+03    0.51313907E+01    0.18334892E+02    0.23466282E+02    0.79058647E+02    0.27987025E+00    0.29682120E+00    0.55731388E+02    0.53496709E+02    0.60077368E+02
    0.31684893E+03    0.51380107E+01    0.18347790E+02    0.23485800E+02    0.79117679E+02    0.28003432E+00    0.29684643E+00    0.55770593E+02    0.53541205E+02    0.60122227E+02
    0.31759587E+03    0.51449101E+01    0.18361285E+02    0.23506195E+02    0.79181662E+02    0.28020425E+00    0.29686413E+00    0.55811614E+02    0.53587699E+02    0.60170848E+02
    0.31837801E+03    0.51520993E+01    0.18375405E+02    0.23527504E+02    0.79246226E+02    0.28038018E+00    0.29689116E+00    0.55854533E+02    0.53636277E+02    0.60219910E+02
    0.31919701E+03    0.51595889E+01    0.18390176E+02    0.23549765E+02    0.79315592E+02    0.28056223E+00    0.29691218E+00    0.55899433E+02    0.53687027E+02    0.60272622E+02
    0.32005461E+03    0.51673899E+01    0.18405630E+02    0.23573020E+02    0.79387275E+02    0.28075050E+00    0.29693701E+00    0.55946407E+02    0.53740042E+02    0.60327095E+02
    0.32095262E+03    0.51755136E+01    0.18421797E+02    0.23597311E+02    0.79462480E+02    0.28094510E+00    0.29696167E+00    0.55995548E+02    0.53795417E+02    0.60384244E+02
    0.32189296E+03    0.51839714E+01    0.18438708E+02    0.23622680E+02    0.79540989E+02    0.28114612E+00    0.29698750E+00    0.56046953E+02    0.53853252E+02    0.60443904E+02
    0.32287762E+03    0.51927751E+01    0.18456398E+02    0.23649173E+02    0.79623303E+02    0.28135366E+00    0.29701322E+00    0.56100724E+02    0.53913650E+02    0.60506455E+02
    0.32390868E+03    0.52019368E+01    0.18474901E+02    0.23676838E+02    0.79708800E+02    0.28156778E+00    0.29704170E+00    0.56156964E+02    0.53976717E+02    0.60571424E+02
    0.32498833E+03    0.52114688E+01    0.18494253E+02    0.23705721E+02    0.79799034E+02    0.28178856E+00    0.29706777E+00    0.56215787E+02    0.54042564E+02    0.60639994E+02
    0.32611886E+03    0.52213835E+01    0.18514492E+02    0.23735875E+02    0.79892411E+02    0.28201603E+00    0.29709800E+00    0.56277306E+02    0.54111306E+02    0.60710952E+02
    0.32730268E+03    0.52316938E+01    0.18535657E+02    0.23767350E+02    0.79990864E+02    0.28225025E+00    0.29712581E+00    0.56341640E+02    0.54183062E+02    0.60785768E+02
    0.32854229E+03    0.52424127E+01    0.18557789E+02    0.23800202E+02    0.80093027E+02    0.28249123E+00    0.29715698E+00    0.56408915E+02    0.54257954E+02    0.60863402E+02
    0.32984032E+03    0.52535535E+01    0.18580931E+02    0.23834485E+02    0.80200180E+02    0.28273898E+00    0.29718742E+00    0.56479258E+02    0.54336109E+02    0.60944829E+02
    0.33119952E+03    0.52651296E+01    0.18605127E+02    0.23870257E+02    0.80311960E+02    0.28299348E+00    0.29721920E+00    0.56552805E+02    0.54417660E+02    0.61029771E+02
    0.33262278E+03    0.52771548E+01    0.18630422E+02    0.23907577E+02    0.80428668E+02    0.28325471E+00    0.29725193E+00    0.56629693E+02    0.54502740E+02    0.61118459E+02
    0.33411311E+03    0.52896430E+01    0.18656865E+02    0.23946508E+02    0.80550749E+02    0.28352260E+00    0.29728473E+00    0.56710070E+02    0.54591492E+02    0.61211230E+02
    0.33567369E+03    0.53026082E+01    0.18684505E+02    0.23987113E+02    0.80677948E+02    0.28379710E+00    0.29731932E+00    0.56794084E+02    0.54684060E+02    0.61307889E+02
    0.33730781E+03    0.53160648E+01    0.18713392E+02    0.24029457E+02    0.80810863E+02    0.28407810E+00    0.29735429E+00    0.56881891E+02    0.54780593E+02    0.61408892E+02
    0.33901894E+03    0.53300272E+01    0.18743580E+02    0.24073608E+02    0.80949557E+02    0.28436548E+00    0.29739023E+00    0.56973653E+02    0.54881245E+02    0.61514287E+02
    0.34081072E+03    0.53445102E+01    0.18775125E+02    0.24119635E+02    0.81094286E+02    0.28465910E+00    0.29742706E+00    0.57069536E+02    0.54986174E+02    0.61624268E+02
    0.34268694E+03    0.53595284E+01    0.18808082E+02    0.24167610E+02    0.81245175E+02    0.28495880E+00    0.29746517E+00    0.57169713E+02    0.55095544E+02    0.61738930E+02
    0.34465158E+03    0.53750968E+01    0.18842510E+02    0.24217606E+02    0.81402622E+02    0.28526438E+00    0.29750401E+00    0.57274361E+02    0.55209522E+02    0.61858575E+02
    0.34670882E+03    0.53912306E+01    0.18878470E+02    0.24269700E+02    0.81566797E+02    0.28557562E+00    0.29754387E+00    0.57383666E+02    0.55328282E+02    0.61983333E+02
    0.34886301E+03    0.54079449E+01    0.18916023E+02    0.24323968E+02    0.81737744E+02    0.28589227E+00    0.29758551E+00    0.57497816E+02    0.55451998E+02    0.62113238E+02
    0.35111872E+03    0.54252551E+01    0.18955235E+02    0.24380490E+02    0.81916125E+02    0.28621407E+00    0.29762748E+00    0.57617006E+02    0.55580853E+02    0.62248791E+02
    0.35348075E+03    0.54431766E+01    0.18996171E+02    0.24439347E+02    0.82101580E+02    0.28654073E+00    0.29767207E+00    0.57741435E+02    0.55715031E+02    0.62389720E+02
    0.35595409E+03    0.54617251E+01    0.19038898E+02    0.24500623E+02    0.82295099E+02    0.28687192E+00    0.29771667E+00    0.57871310E+02    0.55854723E+02    0.62536777E+02
    0.35854399E+03    0.54809163E+01    0.19083486E+02    0.24564402E+02    0.82496167E+02    0.28720729E+00    0.29776416E+00    0.58006841E+02    0.56000121E+02    0.62689570E+02
    0.36125596E+03    0.55007658E+01    0.19130004E+02    0.24630770E+02    0.82705544E+02    0.28754650E+00    0.29781280E+00    0.58148240E+02    0.56151422E+02    0.62848677E+02
    0.36409573E+03    0.55212896E+01    0.19178526E+02    0.24699815E+02    0.82923169E+02    0.28788916E+00    0.29786386E+00    0.58295727E+02    0.56308826E+02    0.63014052E+02
    0.36706934E+03    0.55425037E+01    0.19229123E+02    0.24771627E+02    0.83149659E+02    0.28823486E+00    0.29791615E+00    0.58449525E+02    0.56472537E+02    0.63186164E+02
    0.37018310E+03    0.55644240E+01    0.19281871E+02    0.24846295E+02    0.83384668E+02    0.28858320E+00    0.29797198E+00    0.58609859E+02    0.56642760E+02    0.63364749E+02
    0.37344360E+03    0.55870669E+01    0.19336843E+02    0.24923910E+02    0.83628893E+02    0.28893377E+00    0.29802989E+00    0.58776954E+02    0.56819701E+02    0.63550339E+02
    0.37685776E+03    0.56104484E+01    0.19394116E+02    0.25004564E+02    0.83882472E+02    0.28928612E+00    0.29809045E+00    0.58951042E+02    0.57003570E+02    0.63743035E+02
    0.38043282E+03    0.56345848E+01    0.19453762E+02    0.25088346E+02    0.84144857E+02    0.28963986E+00    0.29815662E+00    0.59132345E+02    0.57194572E+02    0.63942424E+02
    0.38417638E+03    0.56594926E+01    0.19515866E+02    0.25175359E+02    0.84419644E+02    0.28999443E+00    0.29821683E+00    0.59321120E+02    0.57392936E+02    0.64151237E+02
    0.38809636E+03    0.56851880E+01    0.19580467E+02    0.25265655E+02    0.84693796E+02    0.29034997E+00    0.29831766E+00    0.59517482E+02    0.57598786E+02    0.64359567E+02
    0.39220108E+03    0.57116876E+01    0.19647783E+02    0.25359470E+02    0.85017583E+02    0.29070393E+00    0.29828501E+00    0.59722098E+02    0.57812660E+02    0.64605616E+02
    0.39649926E+03    0.57390079E+01    0.19717315E+02    0.25456322E+02    0.85201165E+02    0.29106438E+00    0.29877904E+00    0.59933450E+02    0.58033456E+02    0.64745121E+02
    0.40100000E+03    0.57671609E+01    0.19790204E+02    0.25557365E+02    0.85749784E+02    0.29141493E+00    0.29804583E+00    0.60155007E+02    0.58263806E+02    0.65162022E+02
    0.40571285E+03    0.57961759E+01    0.19865998E+02    0.25662174E+02    0.85846291E+02    0.29176364E+00    0.29893166E+00    0.60385393E+02    0.58502742E+02    0.65235358E+02
    0.41064782E+03    0.58260565E+01    0.19943926E+02    0.25769982E+02    0.86288001E+02    0.29212184E+00    0.29865082E+00    0.60622266E+02    0.58748515E+02    0.65571018E+02
    0.41581536E+03    0.58568230E+01    0.20025294E+02    0.25882117E+02    0.86603256E+02    0.29247126E+00    0.29885848E+00    0.60869595E+02    0.59004152E+02    0.65810583E+02
    0.42122644E+03    0.58884915E+01    0.20109515E+02    0.25998007E+02    0.86965748E+02    0.29282116E+00    0.29894536E+00    0.61125596E+02    0.59268348E+02    0.66086044E+02
    0.42689254E+03    0.59210777E+01    0.20196819E+02    0.26117896E+02    0.87328875E+02    0.29316883E+00    0.29907515E+00    0.61390967E+02    0.59541664E+02    0.66361988E+02
    0.43282567E+03    0.59545968E+01    0.20287201E+02    0.26241798E+02    0.87705153E+02    0.29351495E+00    0.29920474E+00    0.61665697E+02    0.59824125E+02    0.66647924E+02
    0.43903843E+03    0.59890639E+01    0.20380714E+02    0.26369778E+02    0.88091058E+02    0.29385937E+00    0.29934682E+00    0.61949943E+02    0.60115885E+02    0.66941177E+02
    0.44554398E+03    0.60244930E+01    0.20477386E+02    0.26501879E+02    0.88487509E+02    0.29420225E+00    0.29949853E+00    0.62243789E+02    0.60417039E+02    0.67242444E+02
    0.45235612E+03    0.60608977E+01    0.20577239E+02    0.26638137E+02    0.88893884E+02    0.29454378E+00    0.29966220E+00    0.62547307E+02    0.60727670E+02    0.67551251E+02
    0.45948932E+03    0.60982905E+01    0.20680287E+02    0.26778578E+02    0.89310285E+02    0.29488423E+00    0.29983756E+00    0.62860535E+02    0.61047836E+02    0.67867678E+02
    0.46695869E+03    0.61366830E+01    0.20786533E+02    0.26923216E+02    0.89736289E+02    0.29522398E+00    0.30002596E+00    0.63183484E+02    0.61377573E+02    0.68191403E+02
    0.47478008E+03    0.61760852E+01    0.20895969E+02    0.27072055E+02    0.90171665E+02    0.29556347E+00    0.30022796E+00    0.63516131E+02    0.61716884E+02    0.68522249E+02
    0.48297009E+03    0.62165057E+01    0.21008576E+02    0.27225082E+02    0.90616069E+02    0.29590324E+00    0.30044431E+00    0.63858414E+02    0.62065744E+02    0.68859955E+02
    0.49154607E+03    0.62579514E+01    0.21124322E+02    0.27382273E+02    0.91069109E+02    0.29624390E+00    0.30067575E+00    0.64210238E+02    0.62424097E+02    0.69204225E+02
    0.50052623E+03    0.63004270E+01    0.21243160E+02    0.27543587E+02    0.91530338E+02    0.29658615E+00    0.30092303E+00    0.64571463E+02    0.62791848E+02    0.69554717E+02
    0.50992961E+03    0.63439349E+01    0.21365032E+02    0.27708967E+02    0.91999300E+02    0.29693075E+00    0.30118671E+00    0.64941909E+02    0.63168869E+02    0.69911085E+02
    0.51977616E+03    0.63884750E+01    0.21489863E+02    0.27878338E+02    0.92475421E+02    0.29727854E+00    0.30146754E+00    0.65321351E+02    0.63554990E+02    0.70272894E+02
    0.53008677E+03    0.64340443E+01    0.21617565E+02    0.28051609E+02    0.92958123E+02    0.29763039E+00    0.30176609E+00    0.65709518E+02    0.63950001E+02    0.70639703E+02
    0.54088329E+03    0.64806363E+01    0.21748033E+02    0.28228670E+02    0.93446876E+02    0.29798723E+00    0.30208254E+00    0.66106094E+02    0.64353650E+02    0.71011110E+02
    0.55218864E+03    0.65282412E+01    0.21881148E+02    0.28409389E+02    0.93940784E+02    0.29835004E+00    0.30241805E+00    0.66510714E+02    0.64765641E+02    0.71386435E+02
    0.56402680E+03    0.65768455E+01    0.22016772E+02    0.28593617E+02    0.94439329E+02    0.29871980E+00    0.30277235E+00    0.66922961E+02    0.65185630E+02    0.71765284E+02
    0.57642287E+03    0.66264313E+01    0.22154753E+02    0.28781184E+02    0.94941613E+02    0.29909750E+00    0.30314615E+00    0.67342373E+02    0.65613232E+02    0.72146974E+02
    0.58940315E+03    0.66769764E+01    0.22294923E+02    0.28971900E+02    0.95446892E+02    0.29948416E+00    0.30353948E+00    0.67768440E+02    0.66048011E+02    0.72530941E+02
    0.60299517E+03    0.67284540E+01    0.22437099E+02    0.29165553E+02    0.95954229E+02    0.29988075E+00    0.30395276E+00    0.68200601E+02    0.66489487E+02    0.72916470E+02
    0.61722777E+03    0.67808324E+01    0.22581079E+02    0.29361912E+02    0.96462833E+02    0.30028823E+00    0.30438575E+00    0.68638250E+02    0.66937132E+02    0.73302963E+02
    0.63213112E+03    0.68340748E+01    0.22726651E+02    0.29560726E+02    0.96971711E+02    0.30070751E+00    0.30483866E+00    0.69080737E+02    0.67390375E+02    0.73689664E+02
    0.64773685E+03    0.68881390E+01    0.22873586E+02    0.29761725E+02    0.97479895E+02    0.30113945E+00    0.30531142E+00    0.69527364E+02    0.67848597E+02    0.74075837E+02
    0.66407805E+03    0.69429776E+01    0.23021641E+02    0.29964619E+02    0.97986510E+02    0.30158483E+00    0.30580351E+00    0.69977397E+02    0.68311139E+02    0.74460819E+02
    0.68118940E+03    0.69985378E+01    0.23170562E+02    0.30169100E+02    0.98490424E+02    0.30204436E+00    0.30631506E+00    0.70430064E+02    0.68777301E+02    0.74843747E+02
    0.69910717E+03    0.70547612E+01    0.23320085E+02    0.30374847E+02    0.98990829E+02    0.30251867E+00    0.30684506E+00    0.70884560E+02    0.69246347E+02    0.75224009E+02
    0.71786938E+03    0.71115839E+01    0.23469934E+02    0.30581518E+02    0.99486416E+02    0.30300826E+00    0.30739390E+00    0.71340044E+02    0.69717501E+02    0.75600611E+02
    0.73751583E+03    0.71689370E+01    0.23619825E+02    0.30788762E+02    0.99976591E+02    0.30351356E+00    0.30795971E+00    0.71795658E+02    0.70189960E+02    0.75973099E+02
    0.75808819E+03    0.72267462E+01    0.23769471E+02    0.30996217E+02    0.10046013E+03    0.30403479E+00    0.30854249E+00    0.72250528E+02    0.70662902E+02    0.76340542E+02
    0.77963009E+03    0.72849325E+01    0.23918575E+02    0.31203508E+02    0.10093590E+03    0.30457217E+00    0.30914182E+00    0.72703751E+02    0.71135468E+02    0.76702087E+02
    0.80218723E+03    0.73434120E+01    0.24066842E+02    0.31410254E+02    0.10140344E+03    0.30512570E+00    0.30975531E+00    0.73154427E+02    0.71606792E+02    0.77057374E+02
    0.82580746E+03    0.74020969E+01    0.24213976E+02    0.31616073E+02    0.10186148E+03    0.30569523E+00    0.31038300E+00    0.73601661E+02    0.72076003E+02    0.77405446E+02
    0.85054087E+03    0.74608956E+01    0.24359681E+02    0.31820577E+02    0.10230934E+03    0.30628051E+00    0.31102317E+00    0.74044552E+02    0.72542216E+02    0.77745779E+02
    0.87643994E+03    0.75197132E+01    0.24503668E+02    0.32023382E+02    0.10274625E+03    0.30688112E+00    0.31167446E+00    0.74482220E+02    0.73004556E+02    0.78077788E+02
    0.90355959E+03    0.75784520E+01    0.24645652E+02    0.32224104E+02    0.10317130E+03    0.30749651E+00    0.31233594E+00    0.74913800E+02    0.73462149E+02    0.78400785E+02
    0.93195734E+03    0.76370126E+01    0.24785365E+02    0.32422378E+02    0.10358464E+03    0.30812588E+00    0.31300371E+00    0.75338476E+02    0.73914158E+02    0.78714891E+02
    0.96169345E+03    0.76952940E+01    0.24922518E+02    0.32617811E+02    0.10398250E+03    0.30876873E+00    0.31368558E+00    0.75755369E+02    0.74359694E+02    0.79017227E+02
    0.99283097E+03    0.77531940E+01    0.25056910E+02    0.32810104E+02    0.10437316E+03    0.30942339E+00    0.31435386E+00    0.76163873E+02    0.74798068E+02    0.79314088E+02
    0.10254360E+04    0.78106130E+01    0.25188289E+02    0.32998902E+02    0.10474197E+03    0.31008907E+00    0.31504947E+00    0.76563217E+02    0.75228475E+02    0.79594351E+02
    0.10595776E+04    0.78674489E+01    0.25316393E+02    0.33183841E+02    0.10510250E+03    0.31076501E+00    0.31572837E+00    0.76952606E+02    0.75650087E+02    0.79868324E+02
    0.10953282E+04    0.79236034E+01    0.25441090E+02    0.33364693E+02    0.10544634E+03    0.31144905E+00    0.31641396E+00    0.77331640E+02    0.76062380E+02    0.80129609E+02
    0.11327638E+04    0.79789803E+01    0.25562173E+02    0.33541154E+02    0.10577635E+03    0.31214014E+00    0.31709501E+00    0.77699690E+02    0.76464661E+02    0.80380391E+02
    0.11719636E+04    0.80334867E+01    0.25679499E+02    0.33712986E+02    0.10609173E+03    0.31283658E+00    0.31777205E+00    0.78056318E+02    0.76856392E+02    0.80620046E+02
    0.12130108E+04    0.80870337E+01    0.25792937E+02    0.33879970E+02    0.10639267E+03    0.31353676E+00    0.31844270E+00    0.78401126E+02    0.77237071E+02    0.80848738E+02
    0.12559926E+04    0.81395370E+01    0.25902380E+02    0.34041917E+02    0.10667925E+03    0.31423896E+00    0.31910532E+00    0.78733795E+02    0.77606265E+02    0.81066512E+02
    0.13010000E+04    0.81909178E+01    0.26007748E+02    0.34198666E+02    0.10695169E+03    0.31494144E+00    0.31975806E+00    0.79054075E+02    0.77963610E+02    0.81273542E+02
    0.13481285E+04    0.82411032E+01    0.26108983E+02    0.34350086E+02    0.10721018E+03    0.31564245E+00    0.32039949E+00    0.79361791E+02    0.78308806E+02    0.81469964E+02
    0.13974782E+04    0.82900268E+01    0.26206050E+02    0.34496077E+02    0.10745515E+03    0.31634018E+00    0.32102767E+00    0.79656841E+02    0.78641626E+02    0.81656123E+02
    0.14491536E+04    0.83376290E+01    0.26298938E+02    0.34636567E+02    0.10768671E+03    0.31703291E+00    0.32164199E+00    0.79939187E+02    0.78961905E+02    0.81832086E+02
    0.15032644E+04    0.83838574E+01    0.26387656E+02    0.34771513E+02    0.10790558E+03    0.31771892E+00    0.32224019E+00    0.80208855E+02    0.79269544E+02    0.81998405E+02
    0.15599254E+04    0.84286670E+01    0.26472235E+02    0.34900902E+02    0.10811196E+03    0.31839651E+00    0.32282185E+00    0.80465944E+02    0.79564515E+02    0.82155236E+02
    0.16192567E+04    0.84720205E+01    0.26552723E+02    0.35024744E+02    0.10830643E+03    0.31906409E+00    0.32338563E+00    0.80710600E+02    0.79846841E+02    0.82303018E+02
    0.16813843E+04    0.85138881E+01    0.26629188E+02    0.35143076E+02    0.10848944E+03    0.31972015E+00    0.32393085E+00    0.80943026E+02    0.80116607E+02    0.82442088E+02
    0.17464398E+04    0.85542476E+01    0.26701712E+02    0.35255960E+02    0.10866152E+03    0.32036326E+00    0.32445670E+00    0.81163473E+02    0.80373951E+02    0.82572856E+02
    0.18145612E+04    0.85930844E+01    0.26770391E+02    0.35363475E+02    0.10882316E+03    0.32099211E+00    0.32496278E+00    0.81372230E+02    0.80619056E+02    0.82695682E+02
    0.18858932E+04    0.86303907E+01    0.26835332E+02    0.35465723E+02    0.10897489E+03    0.32160552E+00    0.32544856E+00    0.81569628E+02    0.80852152E+02    0.82810989E+02
    0.19605869E+04    0.86661662E+01    0.26896654E+02    0.35562820E+02    0.10911722E+03    0.32220240E+00    0.32591390E+00    0.81756024E+02    0.81073508E+02    0.82919147E+02
    0.20388008E+04    0.87004169E+01    0.26954482E+02    0.35654899E+02    0.10925067E+03    0.32278182E+00    0.32635863E+00    0.81931802E+02    0.81283423E+02    0.83020555E+02
    0.21207009E+04    0.87331548E+01    0.27008951E+02    0.35742106E+02    0.10937573E+03    0.32334299E+00    0.32678279E+00    0.82097366E+02    0.81482230E+02    0.83115588E+02
    0.22064607E+04    0.87643981E+01    0.27060196E+02    0.35824595E+02    0.10949289E+03    0.32388524E+00    0.32718649E+00    0.82253134E+02    0.81670282E+02    0.83204620E+02
    0.22962623E+04    0.87941699E+01    0.27108360E+02    0.35902530E+02    0.10960261E+03    0.32440803E+00    0.32757002E+00    0.82399535E+02    0.81847955E+02    0.83287999E+02
    0.23902961E+04    0.88224982E+01    0.27153586E+02    0.35976084E+02    0.10970541E+03    0.32491098E+00    0.32793356E+00    0.82537004E+02    0.82015637E+02    0.83366112E+02
    0.24887616E+04    0.88494153E+01    0.27196014E+02    0.36045429E+02    0.10980147E+03    0.32539384E+00    0.32827821E+00    0.82665969E+02    0.82173725E+02    0.83439109E+02
    0.25918677E+04    0.88749568E+01    0.27235791E+02    0.36110748E+02    0.10989188E+03    0.32585639E+00    0.32860253E+00    0.82786879E+02    0.82322634E+02    0.83507813E+02
    0.26998329E+04    0.88991622E+01    0.27273058E+02    0.36172220E+02    0.10997596E+03    0.32629866E+00    0.32891025E+00    0.82900156E+02    0.82462774E+02    0.83571706E+02
    0.28128864E+04    0.89220730E+01    0.27307948E+02    0.36230020E+02    0.11005512E+03    0.32672075E+00    0.32919887E+00    0.83006207E+02    0.82594543E+02    0.83631862E+02
    0.29312680E+04    0.89437331E+01    0.27340601E+02    0.36284334E+02    0.11012909E+03    0.32712277E+00    0.32947094E+00    0.83105461E+02    0.82718362E+02    0.83688071E+02
    0.30552287E+04    0.89641883E+01    0.27371147E+02    0.36335335E+02    0.11019852E+03    0.32750503E+00    0.32972616E+00    0.83198310E+02    0.82834631E+02    0.83740834E+02
    0.31850315E+04    0.89834854E+01    0.27399714E+02    0.36383199E+02    0.11026352E+03    0.32786786E+00    0.32996587E+00    0.83285143E+02    0.82943748E+02    0.83790229E+02
    0.33209517E+04    0.90016721E+01    0.27426422E+02    0.36428094E+02    0.11032451E+03    0.32821168E+00    0.33019039E+00    0.83366326E+02    0.83046096E+02    0.83836577E+02
    0.34632777E+04    0.90187966E+01    0.27451389E+02    0.36470186E+02    0.11038172E+03    0.32853698E+00    0.33040059E+00    0.83442218E+02    0.83142054E+02    0.83880051E+02
    0.36123112E+04    0.90349071E+01    0.27474728E+02    0.36509635E+02    0.11043544E+03    0.32884428E+00    0.33059710E+00    0.83513158E+02    0.83231987E+02    0.83920868E+02
    0.37683685E+04    0.90500517E+01    0.27496543E+02    0.36546595E+02    0.11048588E+03    0.32913416E+00    0.33078069E+00    0.83579469E+02    0.83316246E+02    0.83959199E+02
    0.39317805E+04    0.90642781E+01    0.27516937E+02    0.36581215E+02    0.11053329E+03    0.32940724E+00    0.33095203E+00    0.83641458E+02    0.83395170E+02    0.83995225E+02
    0.41028940E+04    0.90776330E+01    0.27536004E+02    0.36613637E+02    0.11057788E+03    0.32966413E+00    0.33111178E+00    0.83699417E+02    0.83469084E+02    0.84029109E+02
    0.42820717E+04    0.90901622E+01    0.27553837E+02    0.36643999E+02    0.11061986E+03    0.32990550E+00    0.33126058E+00    0.83753621E+02    0.83538301E+02    0.84061014E+02
    0.44696938E+04    0.91019108E+01    0.27570520E+02    0.36672431E+02    0.11065946E+03    0.33013199E+00    0.33139898E+00    0.83804332E+02    0.83603118E+02    0.84091104E+02
    0.46661583E+04    0.91129221E+01    0.27586134E+02    0.36699056E+02    0.11069671E+03    0.33034430E+00    0.33152799E+00    0.83851793E+02    0.83663816E+02    0.84119410E+02
    0.48718819E+04    0.91232384E+01    0.27600761E+02    0.36723999E+02    0.11073232E+03    0.33054301E+00    0.33164662E+00    0.83896252E+02    0.83720679E+02    0.84146473E+02
    0.50873009E+04    0.91329009E+01    0.27614473E+02    0.36747374E+02    0.11076569E+03    0.33072877E+00    0.33175773E+00    0.83937934E+02    0.83773968E+02    0.84171833E+02
    0.53128723E+04    0.91419488E+01    0.27627343E+02    0.36769292E+02    0.11079790E+03    0.33090221E+00    0.33185910E+00    0.83977053E+02    0.83823934E+02    0.84196310E+02
    0.55490746E+04    0.91504206E+01    0.27639449E+02    0.36789869E+02    0.11082875E+03    0.33106379E+00    0.33195241E+00    0.84013850E+02    0.83870845E+02    0.84219749E+02
    0.57964087E+04    0.91583536E+01    0.27650865E+02    0.36809219E+02    0.11085887E+03    0.33121399E+00    0.33203675E+00    0.84048552E+02    0.83914957E+02    0.84242639E+02
    0.60553994E+04    0.91657841E+01    0.27661676E+02    0.36827460E+02    0.11088856E+03    0.33135317E+00    0.33211236E+00    0.84081414E+02    0.83956542E+02    0.84265199E+02
    0.63265959E+04    0.91727480E+01    0.27671972E+02    0.36844720E+02    0.11091851E+03    0.33148155E+00    0.33217827E+00    0.84112707E+02    0.83995888E+02    0.84287963E+02
    0.66105734E+04    0.91792813E+01    0.27681855E+02    0.36861137E+02    0.11094941E+03    0.33159921E+00    0.33223373E+00    0.84142750E+02    0.84033315E+02    0.84311442E+02
    0.69079345E+04    0.91854203E+01    0.27691447E+02    0.36876867E+02    0.11098215E+03    0.33170604E+00    0.33227747E+00    0.84171906E+02    0.84069177E+02    0.84336320E+02
    0.72193097E+04    0.91912027E+01    0.27700888E+02    0.36892091E+02    0.11101780E+03    0.33180173E+00    0.33230790E+00    0.84200604E+02    0.84103883E+02    0.84363410E+02
    0.75453596E+04    0.91966682E+01    0.27710345E+02    0.36907013E+02    0.11105762E+03    0.33188573E+00    0.33232311E+00    0.84229349E+02    0.84137901E+02    0.84393671E+02
    0.78867758E+04    0.92018591E+01    0.27720013E+02    0.36921872E+02    0.11110306E+03    0.33195724E+00    0.33232092E+00    0.84258736E+02    0.84171775E+02    0.84428203E+02
    0.82442823E+04    0.92068220E+01    0.27730119E+02    0.36936941E+02    0.11115576E+03    0.33201524E+00    0.33229893E+00    0.84289454E+02    0.84206128E+02    0.84468251E+02
    0.86186377E+04    0.92116077E+01    0.27740925E+02    0.36952532E+02    0.11121752E+03    0.33205842E+00    0.33225461E+00    0.84322300E+02    0.84241672E+02    0.84515178E+02
    0.90106359E+04    0.92162729E+01    0.27752725E+02    0.36968998E+02    0.11129024E+03    0.33208533E+00    0.33218545E+00    0.84358170E+02    0.84279210E+02    0.84570441E+02
    0.94211084E+04    0.92208803E+01    0.27765850E+02    0.36986730E+02    0.11137590E+03    0.33209430E+00    0.33208918E+00    0.84398062E+02    0.84319633E+02    0.84635533E+02
    0.98509259E+04    0.92254994E+01    0.27780654E+02    0.37006154E+02    0.11147653E+03    0.33208359E+00    0.33196364E+00    0.84443063E+02    0.84363914E+02    0.84712002E+02
    0.10301000E+05    0.92302070E+01    0.27797521E+02    0.37027728E+02    0.11159403E+03    0.33205145E+00    0.33180742E+00    0.84494331E+02    0.84413097E+02    0.84801295E+02
    0.10772285E+05    0.92350866E+01    0.27816847E+02    0.37051934E+02    0.11173030E+03    0.33199617E+00    0.33161938E+00    0.84553076E+02    0.84468280E+02    0.84904849E+02
    0.11265782E+05    0.92402285E+01    0.27839040E+02    0.37079268E+02    0.11188701E+03    0.33191621E+00    0.33139922E+00    0.84620534E+02    0.84530595E+02    0.85023933E+02
    0.11782536E+05    0.92457292E+01    0.27864505E+02    0.37110234E+02    0.11206566E+03    0.33181028E+00    0.33114725E+00    0.84697940E+02    0.84601190E+02    0.85159689E+02
    0.12323644E+05    0.92516899E+01    0.27893641E+02    0.37145331E+02    0.11226752E+03    0.33167738E+00    0.33086445E+00    0.84786502E+02    0.84681201E+02    0.85313084E+02
    0.12890254E+05    0.92582160E+01    0.27926828E+02    0.37185044E+02    0.11249363E+03    0.33151692E+00    0.33055245E+00    0.84887379E+02    0.84771735E+02    0.85484907E+02
    0.13483567E+05    0.92654152E+01    0.27964424E+02    0.37229839E+02    0.11274486E+03    0.33132866E+00    0.33021319E+00    0.85001655E+02    0.84873855E+02    0.85675818E+02
    0.14104843E+05    0.92733963E+01    0.28006755E+02    0.37280152E+02    0.11302170E+03    0.33111284E+00    0.32984950E+00    0.85130328E+02    0.84988554E+02    0.85886193E+02
    0.14755398E+05    0.92822680E+01    0.28054129E+02    0.37336397E+02    0.11332527E+03    0.33086994E+00    0.32946223E+00    0.85274326E+02    0.85116778E+02    0.86116881E+02
    0.15436612E+05    0.92921371E+01    0.28106784E+02    0.37398921E+02    0.11365350E+03    0.33060122E+00    0.32906087E+00    0.85434377E+02    0.85259315E+02    0.86366307E+02
    0.16149932E+05    0.93031070E+01    0.28165010E+02    0.37468117E+02    0.11401341E+03    0.33030725E+00    0.32862902E+00    0.85611364E+02    0.85417064E+02    0.86639806E+02
    0.16896869E+05    0.93152810E+01    0.28229003E+02    0.37544284E+02    0.11439456E+03    0.32998973E+00    0.32819990E+00    0.85805879E+02    0.85590703E+02    0.86929442E+02
    0.17679008E+05    0.93287532E+01    0.28298900E+02    0.37627654E+02    0.11480771E+03    0.32965073E+00    0.32774500E+00    0.86018343E+02    0.85780764E+02    0.87243400E+02
    0.18498009E+05    0.93436165E+01    0.28374946E+02    0.37718562E+02    0.11524700E+03    0.32929108E+00    0.32728454E+00    0.86249492E+02    0.85988010E+02    0.87577219E+02
    0.19355607E+05    0.93599582E+01    0.28457260E+02    0.37817218E+02    0.11571510E+03    0.32891284E+00    0.32681318E+00    0.86499697E+02    0.86212919E+02    0.87932928E+02
    0.20253623E+05    0.93778612E+01    0.28545995E+02    0.37923857E+02    0.11621154E+03    0.32851758E+00    0.32633469E+00    0.86769421E+02    0.86456026E+02    0.88310180E+02
    0.21193961E+05    0.93974034E+01    0.28641276E+02    0.38038680E+02    0.11673671E+03    0.32810701E+00    0.32585019E+00    0.87059040E+02    0.86717791E+02    0.88709264E+02
    0.22178616E+05    0.94186578E+01    0.28743211E+02    0.38161869E+02    0.11729047E+03    0.32768287E+00    0.32536205E+00    0.87368885E+02    0.86998629E+02    0.89130072E+02
    0.23209677E+05    0.94416923E+01    0.28851881E+02    0.38293573E+02    0.11787255E+03    0.32724703E+00    0.32487271E+00    0.87699202E+02    0.87298879E+02    0.89572395E+02
    0.24289329E+05    0.94665686E+01    0.28967335E+02    0.38433904E+02    0.11848228E+03    0.32680150E+00    0.32438525E+00    0.88050141E+02    0.87618794E+02    0.90035737E+02
    0.25419864E+05    0.94933421E+01    0.29089579E+02    0.38582921E+02    0.11911864E+03    0.32634856E+00    0.32390329E+00    0.88421716E+02    0.87958512E+02    0.90519315E+02
    0.26603680E+05    0.95220600E+01    0.29218563E+02    0.38740623E+02    0.11978016E+03    0.32589077E+00    0.32343105E+00    0.88813783E+02    0.88318031E+02    0.91022007E+02
    0.27843287E+05    0.95527599E+01    0.29354177E+02    0.38906937E+02    0.12046489E+03    0.32543102E+00    0.32297325E+00    0.89226000E+02    0.88697181E+02    0.91542339E+02
    0.29141315E+05    0.95854685E+01    0.29496237E+02    0.39081705E+02    0.12117042E+03    0.32497259E+00    0.32253502E+00    0.89657809E+02    0.89095605E+02    0.92078481E+02
    0.30500517E+05    0.96201992E+01    0.29644478E+02    0.39264677E+02    0.12189392E+03    0.32451910E+00    0.32212170E+00    0.90108408E+02    0.89512730E+02    0.92628272E+02
    0.31923777E+05    0.96569509E+01    0.29798553E+02    0.39455504E+02    0.12263215E+03    0.32407449E+00    0.32173867E+00    0.90576740E+02    0.89947763E+02    0.93189259E+02
    0.33414112E+05    0.96957056E+01    0.29958030E+02    0.39653736E+02    0.12338152E+03    0.32364296E+00    0.32139120E+00    0.91061492E+02    0.90399677E+02    0.93758716E+02
    0.34974685E+05    0.97364273E+01    0.30122394E+02    0.39858821E+02    0.12413827E+03    0.32322887E+00    0.32108408E+00    0.91561098E+02    0.90867216E+02    0.94333771E+02
    0.36608805E+05    0.97790608E+01    0.30291052E+02    0.40070113E+02    0.12489842E+03    0.32283662E+00    0.32082163E+00    0.92073757E+02    0.91348903E+02    0.94911415E+02
    0.38319940E+05    0.98235312E+01    0.30463345E+02    0.40286876E+02    0.12565798E+03    0.32247054E+00    0.32060739E+00    0.92597464E+02    0.91843064E+02    0.95488612E+02
    0.40111717E+05    0.98697434E+01    0.30638554E+02    0.40508298E+02    0.12641301E+03    0.32213476E+00    0.32044406E+00    0.93130038E+02    0.92347845E+02    0.96062367E+02
    0.41987938E+05    0.99175827E+01    0.30815921E+02    0.40733504E+02    0.12715971E+03    0.32183307E+00    0.32033341E+00    0.93669169E+02    0.92861254E+02    0.96629793E+02
    0.43952583E+05    0.99669159E+01    0.30994658E+02    0.40961574E+02    0.12789452E+03    0.32156883E+00    0.32027623E+00    0.94212462E+02    0.93381190E+02    0.97188179E+02
    0.46009819E+05    0.10017593E+02    0.31173963E+02    0.41191556E+02    0.12861415E+03    0.32134486E+00    0.32027234E+00    0.94757484E+02    0.93905486E+02    0.97735038E+02
    0.48164009E+05    0.10069448E+02    0.31353041E+02    0.41422488E+02    0.12931571E+03    0.32116336E+00    0.32032062E+00    0.95301815E+02    0.94431950E+02    0.98268155E+02
    0.50419723E+05    0.10122303E+02    0.31531113E+02    0.41653416E+02    0.12999665E+03    0.32102587E+00    0.32041916E+00    0.95843091E+02    0.94958402E+02    0.98785605E+02
    0.52781746E+05    0.10175971E+02    0.31707436E+02    0.41883407E+02    0.13065488E+03    0.32093326E+00    0.32056518E+00    0.96379048E+02    0.95482718E+02    0.99285806E+02
    0.55255087E+05    0.10230256E+02    0.31881309E+02    0.42111565E+02    0.13128870E+03    0.32088569E+00    0.32075545E+00    0.96907559E+02    0.96002856E+02    0.99767446E+02
    0.57844994E+05    0.10284960E+02    0.32052088E+02    0.42337048E+02    0.13189686E+03    0.32088267E+00    0.32098602E+00    0.97426665E+02    0.96516896E+02    0.10022959E+03
    0.60556959E+05    0.10339883E+02    0.32219192E+02    0.42559075E+02    0.13247848E+03    0.32092309E+00    0.32125273E+00    0.97934601E+02    0.97023057E+02    0.10067158E+03
    0.63396734E+05    0.10394827E+02    0.32382111E+02    0.42776938E+02    0.13303312E+03    0.32100525E+00    0.32155104E+00    0.98429813E+02    0.97519725E+02    0.10109305E+03
    0.66370345E+05    0.10449602E+02    0.32540403E+02    0.42990004E+02    0.13356051E+03    0.32112699E+00    0.32187660E+00    0.98910964E+02    0.98005458E+02    0.10149382E+03
    0.69484097E+05    0.10504020E+02    0.32693707E+02    0.43197727E+02    0.13406115E+03    0.32128567E+00    0.32222406E+00    0.99376954E+02    0.98479009E+02    0.10187426E+03
    0.72744596E+05    0.10557907E+02    0.32841734E+02    0.43399641E+02    0.13453495E+03    0.32147837E+00    0.32259008E+00    0.99826900E+02    0.98939318E+02    0.10223430E+03
    0.76158758E+05    0.10611100E+02    0.32984262E+02    0.43595362E+02    0.13498309E+03    0.32170191E+00    0.32296906E+00    0.10026013E+03    0.99385508E+02    0.10257485E+03
    0.79733823E+05    0.10663448E+02    0.33121147E+02    0.43784595E+02    0.13540612E+03    0.32195286E+00    0.32335757E+00    0.10067621E+03    0.99816907E+02    0.10289631E+03
    0.83477377E+05    0.10714815E+02    0.33252304E+02    0.43967119E+02    0.13580522E+03    0.32222774E+00    0.32375131E+00    0.10107488E+03    0.10023301E+03    0.10319959E+03
    0.87397359E+05    0.10765080E+02    0.33377709E+02    0.44142789E+02    0.13618143E+03    0.32252303E+00    0.32414691E+00    0.10145607E+03    0.10063349E+03    0.10348548E+03
    0.91502084E+05    0.10814138E+02    0.33497393E+02    0.44311531E+02    0.13653605E+03    0.32283521E+00    0.32454090E+00    0.10181987E+03    0.10101818E+03    0.10375495E+03
    0.95800259E+05    0.10861900E+02    0.33611436E+02    0.44473337E+02    0.13687037E+03    0.32316085E+00    0.32493034E+00    0.10216652E+03    0.10138705E+03    0.10400901E+03
    0.10030100E+06    0.10908293E+02    0.33719961E+02    0.44628254E+02    0.13718576E+03    0.32349661E+00    0.32531258E+00    0.10249639E+03    0.10174022E+03    0.10424868E+03
    0.10501385E+06    0.10953259E+02    0.33823129E+02    0.44776388E+02    0.13748368E+03    0.32383932E+00    0.32568512E+00    0.10280998E+03    0.10207792E+03    0.10447507E+03
    0.10994882E+06    0.10996755E+02    0.33921134E+02    0.44917889E+02    0.13776551E+03    0.32418595E+00    0.32604597E+00    0.10310788E+03    0.10240051E+03    0.10468923E+03
    0.12533333E+06    0.11090214E+02    0.34035250E+02    0.45125464E+02    0.13810120E+03    0.32584495E+00    0.32675650E+00    0.10345475E+03    0.10287372E+03    0.10494433E+03
    0.12566667E+06    0.11092244E+02    0.34040451E+02    0.45132695E+02    0.13811825E+03    0.32585479E+00    0.32676852E+00    0.10347056E+03    0.10289021E+03    0.10495728E+03
    0.12600000E+06    0.11094266E+02    0.34045629E+02    0.45139895E+02    0.13813526E+03    0.32586462E+00    0.32678038E+00    0.10348630E+03    0.10290662E+03    0.10497021E+03
    0.12633333E+06    0.11096280E+02    0.34050783E+02    0.45147063E+02    0.13815211E+03    0.32587445E+00    0.32679242E+00    0.10350197E+03    0.10292296E+03    0.10498302E+03
    0.12666667E+06    0.11098287E+02    0.34055914E+02    0.45154200E+02    0.13816894E+03    0.32588427E+00    0.32680426E+00    0.10351756E+03    0.10293923E+03    0.10499581E+03
    0.12700000E+06    0.11100286E+02    0.34061021E+02    0.45161307E+02    0.13818577E+03    0.32589409E+00    0.32681591E+00    0.10353309E+03    0.10295543E+03    0.10500859E+03
    0.12733333E+06    0.11102277E+02    0.34066106E+02    0.45168383E+02    0.13820241E+03    0.32590391E+00    0.32682776E+00    0.10354855E+03    0.10297157E+03    0.10502124E+03
    0.12766667E+06    0.11104261E+02    0.34071168E+02    0.45175429E+02    0.13821905E+03    0.32591371E+00    0.32683939E+00    0.10356393E+03    0.10298763E+03    0.10503388E+03
    0.12800000E+06    0.11106237E+02    0.34076207E+02    0.45182445E+02    0.13823569E+03    0.32592351E+00    0.32685079E+00    0.10357925E+03    0.10300362E+03    0.10504653E+03
    0.12833333E+06    0.11108206E+02    0.34081224E+02    0.45189431E+02    0.13825215E+03    0.32593331E+00    0.32686241E+00    0.10359450E+03    0.10301955E+03    0.10505904E+03
    0.12866667E+06    0.11110168E+02    0.34086219E+02    0.45196387E+02    0.13826861E+03    0.32594309E+00    0.32687380E+00    0.10360968E+03    0.10303541E+03    0.10507155E+03
    0.12900000E+06    0.11112122E+02    0.34091192E+02    0.45203314E+02    0.13828508E+03    0.32595287E+00    0.32688496E+00    0.10362480E+03    0.10305120E+03    0.10508406E+03
    0.12933333E+06    0.11114069E+02    0.34096143E+02    0.45210212E+02    0.13830138E+03    0.32596263E+00    0.32689633E+00    0.10363985E+03    0.10306692E+03    0.10509644E+03
    0.12966667E+06    0.11116008E+02    0.34101073E+02    0.45217081E+02    0.13831767E+03    0.32597239E+00    0.32690748E+00    0.10365483E+03    0.10308258E+03    0.10510883E+03
    0.13000000E+06    0.11117940E+02    0.34105981E+02    0.45223921E+02    0.13833397E+03    0.32598213E+00    0.32691841E+00    0.10366975E+03    0.10309818E+03    0.10512121E+03
    0.13033333E+06    0.11119865E+02    0.34110868E+02    0.45230733E+02    0.13835009E+03    0.32599187E+00    0.32692956E+00    0.10368460E+03    0.10311371E+03    0.10513346E+03
    0.13066667E+06    0.11121783E+02    0.34115733E+02    0.45237517E+02    0.13836623E+03    0.32600159E+00    0.32694045E+00    0.10369939E+03    0.10312917E+03    0.10514572E+03
    0.13100000E+06    0.11123694E+02    0.34120578E+02    0.45244272E+02    0.13838240E+03    0.32601129E+00    0.32695107E+00    0.10371412E+03    0.10314457E+03    0.10515801E+03
    0.13133333E+06    0.11125597E+02    0.34125403E+02    0.45251000E+02    0.13839838E+03    0.32602098E+00    0.32696192E+00    0.10372879E+03    0.10315991E+03    0.10517016E+03
    0.13166667E+06    0.11127494E+02    0.34130207E+02    0.45257701E+02    0.13841439E+03    0.32603066E+00    0.32697251E+00    0.10374339E+03    0.10317519E+03    0.10518233E+03
    0.13200000E+06    0.11129383E+02    0.34134991E+02    0.45264374E+02    0.13843043E+03    0.32604032E+00    0.32698282E+00    0.10375793E+03    0.10319040E+03    0.10519452E+03
    0.13233333E+06    0.11131266E+02    0.34139755E+02    0.45271020E+02    0.13844629E+03    0.32604997E+00    0.32699338E+00    0.10377241E+03    0.10320555E+03    0.10520657E+03
    0.13266667E+06    0.11133141E+02    0.34144499E+02    0.45277640E+02    0.13846218E+03    0.32605960E+00    0.32700365E+00    0.10378683E+03    0.10322064E+03    0.10521864E+03
    0.13300000E+06    0.11135010E+02    0.34149223E+02    0.45284233E+02    0.13847811E+03    0.32606920E+00    0.32701365E+00    0.10380119E+03    0.10323567E+03    0.10523075E+03
    0.13333333E+06    0.11136872E+02    0.34153928E+02    0.45290800E+02    0.13849386E+03    0.32607879E+00    0.32702389E+00    0.10381549E+03    0.10325064E+03    0.10524271E+03
    0.13366667E+06    0.11138727E+02    0.34158614E+02    0.45297340E+02    0.13850965E+03    0.32608837E+00    0.32703383E+00    0.10382974E+03    0.10326555E+03    0.10525471E+03
    0.13400000E+06    0.11140575E+02    0.34163281E+02    0.45303855E+02    0.13852549E+03    0.32609791E+00    0.32704347E+00    0.10384392E+03    0.10328041E+03    0.10526675E+03
    0.13433333E+06    0.11142416E+02    0.34167929E+02    0.45310345E+02    0.13854113E+03    0.32610744E+00    0.32705337E+00    0.10385805E+03    0.10329520E+03    0.10527864E+03
    0.13466667E+06    0.11144250E+02    0.34172558E+02    0.45316809E+02    0.13855684E+03    0.32611695E+00    0.32706295E+00    0.10387212E+03    0.10330994E+03    0.10529057E+03
    0.13500000E+06    0.11146078E+02    0.34177170E+02    0.45323248E+02    0.13857261E+03    0.32612643E+00    0.32707221E+00    0.10388614E+03    0.10332462E+03    0.10530255E+03
    0.13533333E+06    0.11147900E+02    0.34181763E+02    0.45329662E+02    0.13858817E+03    0.32613589E+00    0.32708175E+00    0.10390010E+03    0.10333924E+03    0.10531438E+03
    0.13566667E+06    0.11149714E+02    0.34186338E+02    0.45336052E+02    0.13860382E+03    0.32614532E+00    0.32709094E+00    0.10391401E+03    0.10335381E+03    0.10532627E+03
    0.13600000E+06    0.11151522E+02    0.34190895E+02    0.45342418E+02    0.13861953E+03    0.32615473E+00    0.32709977E+00    0.10392786E+03    0.10336832E+03    0.10533821E+03
    0.13633333E+06    0.11153324E+02    0.34195436E+02    0.45348759E+02    0.13863504E+03    0.32616410E+00    0.32710893E+00    0.10394166E+03    0.10338277E+03    0.10535000E+03
    0.13666667E+06    0.11155119E+02    0.34199958E+02    0.45355077E+02    0.13865064E+03    0.32617346E+00    0.32711769E+00    0.10395541E+03    0.10339718E+03    0.10536185E+03
    0.13700000E+06    0.11156907E+02    0.34204464E+02    0.45361371E+02    0.13866634E+03    0.32618278E+00    0.32712605E+00    0.10396910E+03    0.10341153E+03    0.10537378E+03
    0.13733333E+06    0.11158689E+02    0.34208953E+02    0.45367642E+02    0.13868181E+03    0.32619207E+00    0.32713477E+00    0.10398275E+03    0.10342582E+03    0.10538554E+03
    0.13766667E+06    0.11160465E+02    0.34213425E+02    0.45373890E+02    0.13869740E+03    0.32620133E+00    0.32714305E+00    0.10399634E+03    0.10344007E+03    0.10539738E+03
    0.13800000E+06    0.11162234E+02    0.34217882E+02    0.45380116E+02    0.13871310E+03    0.32621055E+00    0.32715091E+00    0.10400989E+03    0.10345426E+03    0.10540931E+03
    0.13833333E+06    0.11163997E+02    0.34222322E+02    0.45386319E+02    0.13872857E+03    0.32621975E+00    0.32715914E+00    0.10402338E+03    0.10346840E+03    0.10542107E+03
    0.13866667E+06    0.11165754E+02    0.34226746E+02    0.45392499E+02    0.13874416E+03    0.32622890E+00    0.32716692E+00    0.10403683E+03    0.10348249E+03    0.10543292E+03
    0.13900000E+06    0.11167504E+02    0.34231154E+02    0.45398659E+02    0.13875988E+03    0.32623802E+00    0.32717425E+00    0.10405023E+03    0.10349653E+03    0.10544486E+03
    0.13933333E+06    0.11169248E+02    0.34235548E+02    0.45404796E+02    0.13877535E+03    0.32624711E+00    0.32718201E+00    0.10406359E+03    0.10351052E+03    0.10545662E+03
    0.13966667E+06    0.11170987E+02    0.34239926E+02    0.45410912E+02    0.13879098E+03    0.32625616E+00    0.32718923E+00    0.10407689E+03    0.10352447E+03    0.10546849E+03
    0.14000000E+06    0.11172718E+02    0.34244289E+02    0.45417007E+02    0.13880678E+03    0.32626516E+00    0.32719590E+00    0.10409016E+03    0.10353836E+03    0.10548050E+03
    0.14033333E+06    0.11174444E+02    0.34248638E+02    0.45423082E+02    0.13882230E+03    0.32627412E+00    0.32720306E+00    0.10410338E+03    0.10355221E+03    0.10549230E+03
    0.14066667E+06    0.11176164E+02    0.34252972E+02    0.45429136E+02    0.13883801E+03    0.32628305E+00    0.32720966E+00    0.10411655E+03    0.10356601E+03    0.10550423E+03
    0.14100000E+06    0.11177878E+02    0.34257293E+02    0.45435170E+02    0.13885389E+03    0.32629192E+00    0.32721568E+00    0.10412968E+03    0.10357977E+03    0.10551630E+03
    0.14133333E+06    0.11179586E+02    0.34261599E+02    0.45441185E+02    0.13886948E+03    0.32630075E+00    0.32722227E+00    0.10414277E+03    0.10359348E+03    0.10552815E+03
    0.14166667E+06    0.11181288E+02    0.34265892E+02    0.45447180E+02    0.13888529E+03    0.32630954E+00    0.32722818E+00    0.10415582E+03    0.10360715E+03    0.10554016E+03
    0.14200000E+06    0.11182983E+02    0.34270172E+02    0.45453156E+02    0.13890133E+03    0.32631827E+00    0.32723341E+00    0.10416883E+03    0.10362077E+03    0.10555235E+03
    0.14233333E+06    0.11184674E+02    0.34274439E+02    0.45459113E+02    0.13891703E+03    0.32632696E+00    0.32723932E+00    0.10418180E+03    0.10363435E+03    0.10556428E+03
    0.14266667E+06    0.11186358E+02    0.34278694E+02    0.45465052E+02    0.13893300E+03    0.32633559E+00    0.32724444E+00    0.10419473E+03    0.10364789E+03    0.10557642E+03
    0.14300000E+06    0.11188036E+02    0.34282936E+02    0.45470972E+02    0.13894925E+03    0.32634417E+00    0.32724878E+00    0.10420763E+03    0.10366139E+03    0.10558877E+03
    0.14333333E+06    0.11189709E+02    0.34287166E+02    0.45476875E+02    0.13896511E+03    0.32635269E+00    0.32725391E+00    0.10422049E+03    0.10367484E+03    0.10560082E+03
    0.14366667E+06    0.11191376E+02    0.34291385E+02    0.45482761E+02    0.13898129E+03    0.32636116E+00    0.32725815E+00    0.10423331E+03    0.10368826E+03    0.10561312E+03
    0.14400000E+06    0.11193037E+02    0.34295592E+02    0.45488630E+02    0.13899781E+03    0.32636956E+00    0.32726149E+00    0.10424610E+03    0.10370164E+03    0.10562567E+03
    0.14433333E+06    0.11194693E+02    0.34299789E+02    0.45494482E+02    0.13901388E+03    0.32637790E+00    0.32726576E+00    0.10425886E+03    0.10371498E+03    0.10563788E+03
    0.14466667E+06    0.11196343E+02    0.34303975E+02    0.45500318E+02    0.13903033E+03    0.32638618E+00    0.32726900E+00    0.10427158E+03    0.10372829E+03    0.10565038E+03
    0.14500000E+06    0.11197988E+02    0.34308151E+02    0.45506139E+02    0.13904719E+03    0.32639438E+00    0.32727117E+00    0.10428427E+03    0.10374156E+03    0.10566320E+03
    0.14533333E+06    0.11199627E+02    0.34312317E+02    0.45511944E+02    0.13906352E+03    0.32640252E+00    0.32727450E+00    0.10429694E+03    0.10375479E+03    0.10567560E+03
    0.14566667E+06    0.11201260E+02    0.34316474E+02    0.45517734E+02    0.13908033E+03    0.32641059E+00    0.32727657E+00    0.10430957E+03    0.10376799E+03    0.10568838E+03
    0.14600000E+06    0.11202889E+02    0.34320622E+02    0.45523510E+02    0.13909765E+03    0.32641858E+00    0.32727736E+00    0.10432218E+03    0.10378116E+03    0.10570154E+03
    0.14633333E+06    0.11204511E+02    0.34324761E+02    0.45529272E+02    0.13911421E+03    0.32642649E+00    0.32727980E+00    0.10433476E+03    0.10379429E+03    0.10571413E+03
    0.14666667E+06    0.11206129E+02    0.34328892E+02    0.45535021E+02    0.13913157E+03    0.32643433E+00    0.32728028E+00    0.10434732E+03    0.10380740E+03    0.10572732E+03
    0.14700000E+06    0.11207741E+02    0.34333016E+02    0.45540757E+02    0.13914975E+03    0.32644207E+00    0.32727876E+00    0.10435986E+03    0.10382048E+03    0.10574113E+03
    0.14733333E+06    0.11209348E+02    0.34337134E+02    0.45546482E+02    0.13916694E+03    0.32644972E+00    0.32727946E+00    0.10437237E+03    0.10383353E+03    0.10575420E+03
    0.14766667E+06    0.11210950E+02    0.34341245E+02    0.45552194E+02    0.13918505E+03    0.32645728E+00    0.32727793E+00    0.10438487E+03    0.10384655E+03    0.10576795E+03
    0.14800000E+06    0.11212546E+02    0.34345352E+02    0.45557898E+02    0.13920408E+03    0.32646473E+00    0.32727416E+00    0.10439735E+03    0.10385955E+03    0.10578241E+03
    0.14833333E+06    0.11214137E+02    0.34349455E+02    0.45563592E+02    0.13922262E+03    0.32647207E+00    0.32727147E+00    0.10440982E+03    0.10387253E+03    0.10579651E+03
    0.14866667E+06    0.11215724E+02    0.34353553E+02    0.45569277E+02    0.13924091E+03    0.32647930E+00    0.32726931E+00    0.10442228E+03    0.10388549E+03    0.10581040E+03
    0.14900000E+06    0.11217305E+02    0.34357646E+02    0.45574951E+02    0.13925894E+03    0.32648643E+00    0.32726769E+00    0.10443472E+03    0.10389843E+03    0.10582410E+03
    0.14933333E+06    0.11218881E+02    0.34361733E+02    0.45580614E+02    0.13927664E+03    0.32649347E+00    0.32726675E+00    0.10444714E+03    0.10391134E+03    0.10583756E+03
    0.14966667E+06    0.11220453E+02    0.34365815E+02    0.45586267E+02    0.13929496E+03    0.32650042E+00    0.32726429E+00    0.10445955E+03    0.10392423E+03    0.10585148E+03
    0.15000000E+06    0.11222019E+02    0.34369892E+02    0.45591912E+02    0.13931391E+03    0.32650726E+00    0.32726030E+00    0.10447195E+03    0.10393710E+03    0.10586588E+03
    0.15033333E+06    0.11223581E+02    0.34373970E+02    0.45597551E+02    0.13933471E+03    0.32651396E+00    0.32725191E+00    0.10448434E+03    0.10394995E+03    0.10588168E+03
    0.15066667E+06    0.11225138E+02    0.34378044E+02    0.45603181E+02    0.13935090E+03    0.32652055E+00    0.32725431E+00    0.10449672E+03    0.10396279E+03    0.10589398E+03
    0.15100000E+06    0.11226690E+02    0.34382103E+02    0.45608793E+02    0.13936236E+03    0.32652715E+00    0.32726766E+00    0.10450906E+03    0.10397558E+03    0.10590269E+03
    0.15133333E+06    0.11228237E+02    0.34386103E+02    0.45614340E+02    0.13934774E+03    0.32653416E+00    0.32734181E+00    0.10452122E+03    0.10398823E+03    0.10589158E+03
    0.15166667E+06    0.11229780E+02    0.34390088E+02    0.45619868E+02    0.13938915E+03    0.32654118E+00    0.32728421E+00    0.10453333E+03    0.10400083E+03    0.10592305E+03
    0.15200000E+06    0.11231318E+02    0.34394183E+02    0.45625501E+02    0.13948784E+03    0.32654701E+00    0.32709304E+00    0.10454578E+03    0.10401367E+03    0.10599804E+03
    0.15233333E+06    0.11232851E+02    0.34398364E+02    0.45631215E+02    0.13950770E+03    0.32655190E+00    0.32708742E+00    0.10455849E+03    0.10402670E+03    0.10601314E+03
    0.15266667E+06    0.11234380E+02    0.34402597E+02    0.45636978E+02    0.13957815E+03    0.32655617E+00    0.32696363E+00    0.10457136E+03    0.10403983E+03    0.10606667E+03
    0.15300000E+06    0.11235906E+02    0.34406994E+02    0.45642899E+02    0.13970026E+03    0.32655878E+00    0.32672023E+00    0.10458472E+03    0.10405333E+03    0.10615947E+03
    0.15333333E+06    0.11237427E+02    0.34411510E+02    0.45648937E+02    0.13972502E+03    0.32656013E+00    0.32670554E+00    0.10459845E+03    0.10406710E+03    0.10617828E+03
    0.15366667E+06    0.11238945E+02    0.34416031E+02    0.45654976E+02    0.13975152E+03    0.32656133E+00    0.32668680E+00    0.10461219E+03    0.10408087E+03    0.10619842E+03
    0.15400000E+06    0.11240460E+02    0.34420563E+02    0.45661023E+02    0.13977981E+03    0.32656233E+00    0.32666394E+00    0.10462597E+03    0.10409465E+03    0.10621992E+03
    0.15433333E+06    0.11241972E+02    0.34425584E+02    0.45667556E+02    0.14021579E+03    0.32655864E+00    0.32569481E+00    0.10464123E+03    0.10410954E+03    0.10655123E+03
    0.15466667E+06    0.11243483E+02    0.34431284E+02    0.45674767E+02    0.14046121E+03    0.32654848E+00    0.32517709E+00    0.10465855E+03    0.10412598E+03    0.10673772E+03
    0.15500000E+06    0.11244994E+02    0.34437238E+02    0.45682232E+02    0.14051181E+03    0.32653587E+00    0.32511311E+00    0.10467665E+03    0.10414300E+03    0.10677617E+03
    0.15533333E+06    0.11246504E+02    0.34443649E+02    0.45690153E+02    0.14093796E+03    0.32651896E+00    0.32418628E+00    0.10469614E+03    0.10416106E+03    0.10710001E+03
    0.15566667E+06    0.11248016E+02    0.34450635E+02    0.45698651E+02    0.14111452E+03    0.32649664E+00    0.32384089E+00    0.10471737E+03    0.10418043E+03    0.10723417E+03
    0.15600000E+06    0.11249530E+02    0.34457651E+02    0.45707181E+02    0.14103603E+03    0.32647410E+00    0.32408160E+00    0.10473870E+03    0.10419988E+03    0.10717453E+03
    0.15633333E+06    0.11251046E+02    0.34464405E+02    0.45715451E+02    0.14100634E+03    0.32645410E+00    0.32420849E+00    0.10475923E+03    0.10421873E+03    0.10715197E+03
    0.15666667E+06    0.11252564E+02    0.34471189E+02    0.45723752E+02    0.14113173E+03    0.32643387E+00    0.32397926E+00    0.10477985E+03    0.10423766E+03    0.10724725E+03
    0.15700000E+06    0.11254083E+02    0.34478333E+02    0.45732416E+02    0.14141551E+03    0.32641029E+00    0.32339039E+00    0.10480157E+03    0.10425741E+03    0.10746290E+03
    0.15733333E+06    0.11255605E+02    0.34487073E+02    0.45742678E+02    0.14245114E+03    0.32637172E+00    0.32111134E+00    0.10482813E+03    0.10428080E+03    0.10824989E+03
    0.15766667E+06    0.11257134E+02    0.34496394E+02    0.45753528E+02    0.14205438E+03    0.32632783E+00    0.32208460E+00    0.10485646E+03    0.10430554E+03    0.10794838E+03
    0.15800000E+06    0.11258667E+02    0.34503249E+02    0.45761916E+02    0.14019475E+03    0.32630743E+00    0.32641677E+00    0.10487730E+03    0.10432466E+03    0.10653523E+03
    0.15833333E+06    0.11260200E+02    0.34507420E+02    0.45767621E+02    0.13982451E+03    0.32631243E+00    0.32732188E+00    0.10488998E+03    0.10433766E+03    0.10625389E+03
    0.15866667E+06    0.11261729E+02    0.34510906E+02    0.45772635E+02    0.13958167E+03    0.32632377E+00    0.32792727E+00    0.10490058E+03    0.10434910E+03    0.10606935E+03
    0.15900000E+06    0.11263251E+02    0.34513981E+02    0.45777232E+02    0.13946900E+03    0.32633880E+00    0.32822514E+00    0.10490992E+03    0.10435958E+03    0.10598373E+03
    0.15933333E+06    0.11264765E+02    0.34515751E+02    0.45780516E+02    0.13844395E+03    0.32636593E+00    0.33067907E+00    0.10491530E+03    0.10436706E+03    0.10520479E+03
    0.15966667E+06    0.11266268E+02    0.34516014E+02    0.45782282E+02    0.13804036E+03    0.32640699E+00    0.33165867E+00    0.10491610E+03    0.10437109E+03    0.10489809E+03
    0.16000000E+06    0.11267759E+02    0.34516093E+02    0.45783853E+02    0.13827149E+03    0.32644944E+00    0.33111563E+00    0.10491634E+03    0.10437467E+03    0.10507373E+03
    0.16033333E+06    0.11269238E+02    0.34516397E+02    0.45785635E+02    0.13815664E+03    0.32648942E+00    0.33140380E+00    0.10491727E+03    0.10437873E+03    0.10498646E+03
    0.16066667E+06    0.11270706E+02    0.34516500E+02    0.45787206E+02    0.13808148E+03    0.32653096E+00    0.33159557E+00    0.10491758E+03    0.10438231E+03    0.10492934E+03
    0.16100000E+06    0.11272161E+02    0.34516489E+02    0.45788651E+02    0.13804685E+03    0.32657322E+00    0.33168921E+00    0.10491755E+03    0.10438561E+03    0.10490303E+03
    0.16133333E+06    0.11273604E+02    0.34516369E+02    0.45789974E+02    0.13797348E+03    0.32661617E+00    0.33187519E+00    0.10491718E+03    0.10438862E+03    0.10484727E+03
    0.16166667E+06    0.11275035E+02    0.34516130E+02    0.45791165E+02    0.13792941E+03    0.32665989E+00    0.33198987E+00    0.10491645E+03    0.10439134E+03    0.10481378E+03
    0.16200000E+06    0.11276454E+02    0.34515833E+02    0.45792287E+02    0.13791526E+03    0.32670380E+00    0.33203205E+00    0.10491555E+03    0.10439390E+03    0.10480303E+03
    0.16233333E+06    0.11277860E+02    0.34515490E+02    0.45793350E+02    0.13787821E+03    0.32674780E+00    0.33212898E+00    0.10491451E+03    0.10439632E+03    0.10477488E+03
    0.16266667E+06    0.11279254E+02    0.34515089E+02    0.45794343E+02    0.13785560E+03    0.32679199E+00    0.33219066E+00    0.10491329E+03    0.10439858E+03    0.10475769E+03
    0.16300000E+06    0.11280636E+02    0.34514661E+02    0.45795297E+02    0.13784774E+03    0.32683608E+00    0.33221653E+00    0.10491199E+03    0.10440076E+03    0.10475172E+03
    0.16333333E+06    0.11282006E+02    0.34514193E+02    0.45796199E+02    0.13781574E+03    0.32688019E+00    0.33230020E+00    0.10491057E+03    0.10440282E+03    0.10472741E+03
    0.16366667E+06    0.11283364E+02    0.34513699E+02    0.45797063E+02    0.13781679E+03    0.32692420E+00    0.33230394E+00    0.10490907E+03    0.10440478E+03    0.10472820E+03
    0.16400000E+06    0.11284709E+02    0.34513247E+02    0.45797956E+02    0.13785156E+03    0.32696748E+00    0.33222661E+00    0.10490769E+03    0.10440682E+03    0.10475462E+03
    0.16433333E+06    0.11286043E+02    0.34512872E+02    0.45798915E+02    0.13787995E+03    0.32700968E+00    0.33216515E+00    0.10490655E+03    0.10440901E+03    0.10477620E+03
    0.16466667E+06    0.11287365E+02    0.34512536E+02    0.45799901E+02    0.13788628E+03    0.32705118E+00    0.33215706E+00    0.10490553E+03    0.10441125E+03    0.10478101E+03
    0.16500000E+06    0.11288676E+02    0.34512193E+02    0.45800870E+02    0.13787009E+03    0.32709241E+00    0.33220310E+00    0.10490449E+03    0.10441346E+03    0.10476870E+03
    0.16533333E+06    0.11289976E+02    0.34511844E+02    0.45801820E+02    0.13787657E+03    0.32713338E+00    0.33219437E+00    0.10490343E+03    0.10441563E+03    0.10477363E+03
    0.16566667E+06    0.11291265E+02    0.34511489E+02    0.45802754E+02    0.13786015E+03    0.32717408E+00    0.33224071E+00    0.10490235E+03    0.10441776E+03    0.10476115E+03
    0.16600000E+06    0.11292542E+02    0.34511081E+02    0.45803623E+02    0.13782036E+03    0.32721497E+00    0.33234294E+00    0.10490111E+03    0.10441974E+03    0.10473091E+03
    0.16633333E+06    0.11293809E+02    0.34510592E+02    0.45804401E+02    0.13778170E+03    0.32725631E+00    0.33244184E+00    0.10489962E+03    0.10442151E+03    0.10470153E+03
    0.16666667E+06    0.11295064E+02    0.34510049E+02    0.45805113E+02    0.13776224E+03    0.32729782E+00    0.33249395E+00    0.10489797E+03    0.10442314E+03    0.10468675E+03
    0.16700000E+06    0.11296308E+02    0.34509493E+02    0.45805801E+02    0.13776239E+03    0.32733915E+00    0.33249859E+00    0.10489628E+03    0.10442471E+03    0.10468687E+03
    0.16733333E+06    0.11297541E+02    0.34508931E+02    0.45806472E+02    0.13774849E+03    0.32738022E+00    0.33253701E+00    0.10489457E+03    0.10442623E+03    0.10467630E+03
    0.16766667E+06    0.11298764E+02    0.34508354E+02    0.45807118E+02    0.13774310E+03    0.32742111E+00    0.33255472E+00    0.10489282E+03    0.10442771E+03    0.10467221E+03
    0.16800000E+06    0.11299975E+02    0.34507782E+02    0.45807757E+02    0.13774639E+03    0.32746165E+00    0.33255143E+00    0.10489108E+03    0.10442916E+03    0.10467470E+03
    0.16833333E+06    0.11301176E+02    0.34507221E+02    0.45808396E+02    0.13774671E+03    0.32750177E+00    0.33255530E+00    0.10488937E+03    0.10443062E+03    0.10467494E+03
    0.16866667E+06    0.11302366E+02    0.34506663E+02    0.45809029E+02    0.13774424E+03    0.32754156E+00    0.33256585E+00    0.10488768E+03    0.10443206E+03    0.10467307E+03
    0.16900000E+06    0.11303546E+02    0.34506102E+02    0.45809648E+02    0.13773892E+03    0.32758106E+00    0.33258318E+00    0.10488597E+03    0.10443347E+03    0.10466903E+03
    0.16933333E+06    0.11304715E+02    0.34505537E+02    0.45810252E+02    0.13773377E+03    0.32762032E+00    0.33260001E+00    0.10488425E+03    0.10443485E+03    0.10466511E+03
    0.16966667E+06    0.11305874E+02    0.34504969E+02    0.45810843E+02    0.13773101E+03    0.32765930E+00    0.33261095E+00    0.10488253E+03    0.10443620E+03    0.10466302E+03
    0.17000000E+06    0.11307023E+02    0.34504403E+02    0.45811426E+02    0.13773070E+03    0.32769797E+00    0.33261593E+00    0.10488081E+03    0.10443753E+03    0.10466278E+03
    0.17033333E+06    0.11308162E+02    0.34503841E+02    0.45812002E+02    0.13772819E+03    0.32773632E+00    0.33262617E+00    0.10487910E+03    0.10443884E+03    0.10466088E+03
    0.17066667E+06    0.11309290E+02    0.34503280E+02    0.45812571E+02    0.13772752E+03    0.32777435E+00    0.33263192E+00    0.10487740E+03    0.10444014E+03    0.10466037E+03
    0.17100000E+06    0.11310409E+02    0.34502726E+02    0.45813136E+02    0.13772872E+03    0.32781205E+00    0.33263313E+00    0.10487571E+03    0.10444143E+03    0.10466128E+03
    0.17133333E+06    0.11311519E+02    0.34502179E+02    0.45813698E+02    0.13772901E+03    0.32784939E+00    0.33263652E+00    0.10487405E+03    0.10444271E+03    0.10466150E+03
    0.17166667E+06    0.11312618E+02    0.34501638E+02    0.45814256E+02    0.13772909E+03    0.32788641E+00    0.33264038E+00    0.10487240E+03    0.10444398E+03    0.10466156E+03
    0.17200000E+06    0.11313708E+02    0.34501101E+02    0.45814810E+02    0.13772896E+03    0.32792310E+00    0.33264471E+00    0.10487077E+03    0.10444524E+03    0.10466146E+03
    0.17233333E+06    0.11314789E+02    0.34500570E+02    0.45815359E+02    0.13772894E+03    0.32795947E+00    0.33264873E+00    0.10486916E+03    0.10444649E+03    0.10466145E+03
    0.17266667E+06    0.11315860E+02    0.34500044E+02    0.45815904E+02    0.13772875E+03    0.32799552E+00    0.33265317E+00    0.10486756E+03    0.10444774E+03    0.10466130E+03
    0.17300000E+06    0.11316922E+02    0.34499522E+02    0.45816444E+02    0.13772836E+03    0.32803126E+00    0.33265803E+00    0.10486597E+03    0.10444897E+03    0.10466100E+03
    0.17333333E+06    0.11317974E+02    0.34499005E+02    0.45816979E+02    0.13772807E+03    0.32806670E+00    0.33266260E+00    0.10486440E+03    0.10445019E+03    0.10466079E+03
    0.17366667E+06    0.11319018E+02    0.34498491E+02    0.45817510E+02    0.13772762E+03    0.32810183E+00    0.33266754E+00    0.10486284E+03    0.10445140E+03    0.10466044E+03
    0.17400000E+06    0.11320053E+02    0.34497982E+02    0.45818035E+02    0.13772700E+03    0.32813667E+00    0.33267286E+00    0.10486129E+03    0.10445259E+03    0.10465997E+03
    0.17433333E+06    0.11321079E+02    0.34497477E+02    0.45818555E+02    0.13772647E+03    0.32817122E+00    0.33267792E+00    0.10485975E+03    0.10445378E+03    0.10465957E+03
    0.17466667E+06    0.11322096E+02    0.34496975E+02    0.45819071E+02    0.13772579E+03    0.32820548E+00    0.33268330E+00    0.10485823E+03    0.10445496E+03    0.10465905E+03
    0.17500000E+06    0.11323104E+02    0.34496476E+02    0.45819580E+02    0.13772496E+03    0.32823945E+00    0.33268901E+00    0.10485671E+03    0.10445612E+03    0.10465842E+03
    0.17533333E+06    0.11324104E+02    0.34495981E+02    0.45820085E+02    0.13772421E+03    0.32827315E+00    0.33269449E+00    0.10485521E+03    0.10445727E+03    0.10465785E+03
    0.17566667E+06    0.11325096E+02    0.34495488E+02    0.45820584E+02    0.13772332E+03    0.32830657E+00    0.33270025E+00    0.10485371E+03    0.10445841E+03    0.10465718E+03
    0.17600000E+06    0.11326078E+02    0.34494999E+02    0.45821077E+02    0.13772230E+03    0.32833972E+00    0.33270630E+00    0.10485222E+03    0.10445953E+03    0.10465640E+03
    0.17633333E+06    0.11327053E+02    0.34494512E+02    0.45821565E+02    0.13772144E+03    0.32837261E+00    0.33271194E+00    0.10485075E+03    0.10446064E+03    0.10465574E+03
    0.17666667E+06    0.11328019E+02    0.34494029E+02    0.45822048E+02    0.13772029E+03    0.32840523E+00    0.33271822E+00    0.10484927E+03    0.10446174E+03    0.10465487E+03
    0.17700000E+06    0.11328977E+02    0.34493547E+02    0.45822524E+02    0.13771885E+03    0.32843759E+00    0.33272515E+00    0.10484781E+03    0.10446283E+03    0.10465378E+03
    0.17733333E+06    0.11329927E+02    0.34493067E+02    0.45822995E+02    0.13771770E+03    0.32846970E+00    0.33273134E+00    0.10484635E+03    0.10446390E+03    0.10465290E+03
    0.17766667E+06    0.11330870E+02    0.34492590E+02    0.45823459E+02    0.13771616E+03    0.32850156E+00    0.33273843E+00    0.10484490E+03    0.10446496E+03    0.10465173E+03
    0.17800000E+06    0.11331804E+02    0.34492113E+02    0.45823917E+02    0.13771422E+03    0.32853318E+00    0.33274645E+00    0.10484345E+03    0.10446600E+03    0.10465026E+03
    0.17833333E+06    0.11332730E+02    0.34491637E+02    0.45824367E+02    0.13771186E+03    0.32856457E+00    0.33275541E+00    0.10484200E+03    0.10446703E+03    0.10464847E+03
    0.17866667E+06    0.11333648E+02    0.34491162E+02    0.45824810E+02    0.13771063E+03    0.32859572E+00    0.33276159E+00    0.10484056E+03    0.10446804E+03    0.10464753E+03
    0.17900000E+06    0.11334559E+02    0.34490690E+02    0.45825249E+02    0.13771056E+03    0.32862663E+00    0.33276496E+00    0.10483913E+03    0.10446904E+03    0.10464748E+03
    0.17933333E+06    0.11335462E+02    0.34490221E+02    0.45825683E+02    0.13770924E+03    0.32865728E+00    0.33277130E+00    0.10483770E+03    0.10447003E+03    0.10464648E+03
    0.17966667E+06    0.11336358E+02    0.34489755E+02    0.45826113E+02    0.13770915E+03    0.32868768E+00    0.33277465E+00    0.10483628E+03    0.10447101E+03    0.10464640E+03
    0.18000000E+06    0.11337246E+02    0.34489295E+02    0.45826540E+02    0.13771029E+03    0.32871782E+00    0.33277498E+00    0.10483488E+03    0.10447198E+03    0.10464727E+03
    0.18033333E+06    0.11338126E+02    0.34488839E+02    0.45826966E+02    0.13771017E+03    0.32874770E+00    0.33277836E+00    0.10483350E+03    0.10447295E+03    0.10464718E+03
    0.18066667E+06    0.11339000E+02    0.34488389E+02    0.45827389E+02    0.13771120E+03    0.32877731E+00    0.33277896E+00    0.10483213E+03    0.10447392E+03    0.10464796E+03
    0.18100000E+06    0.11339866E+02    0.34487946E+02    0.45827811E+02    0.13771339E+03    0.32880665E+00    0.33277674E+00    0.10483078E+03    0.10447488E+03    0.10464962E+03
    0.18133333E+06    0.11340725E+02    0.34487509E+02    0.45828234E+02    0.13771443E+03    0.32883572E+00    0.33277727E+00    0.10482946E+03    0.10447585E+03    0.10465042E+03
    0.18166667E+06    0.11341577E+02    0.34487080E+02    0.45828657E+02    0.13771641E+03    0.32886451E+00    0.33277557E+00    0.10482815E+03    0.10447681E+03    0.10465192E+03
    0.18200000E+06    0.11342422E+02    0.34486659E+02    0.45829080E+02    0.13771932E+03    0.32889303E+00    0.33277161E+00    0.10482687E+03    0.10447778E+03    0.10465413E+03
    0.18233333E+06    0.11343260E+02    0.34486247E+02    0.45829506E+02    0.13772190E+03    0.32892125E+00    0.33276846E+00    0.10482562E+03    0.10447875E+03    0.10465610E+03
    0.18266667E+06    0.11344091E+02    0.34485843E+02    0.45829933E+02    0.13772400E+03    0.32894921E+00    0.33276651E+00    0.10482439E+03    0.10447972E+03    0.10465769E+03
    0.18300000E+06    0.11344915E+02    0.34485446E+02    0.45830361E+02    0.13772559E+03    0.32897690E+00    0.33276577E+00    0.10482319E+03    0.10448069E+03    0.10465889E+03
    0.18333333E+06    0.11345733E+02    0.34485056E+02    0.45830788E+02    0.13772750E+03    0.32900433E+00    0.33276426E+00    0.10482200E+03    0.10448167E+03    0.10466035E+03
    0.18366667E+06    0.11346544E+02    0.34484672E+02    0.45831216E+02    0.13772908E+03    0.32903150E+00    0.33276354E+00    0.10482083E+03    0.10448264E+03    0.10466155E+03
    0.18400000E+06    0.11347348E+02    0.34484295E+02    0.45831643E+02    0.13773032E+03    0.32905843E+00    0.33276363E+00    0.10481969E+03    0.10448362E+03    0.10466249E+03
    0.18433333E+06    0.11348146E+02    0.34483923E+02    0.45832069E+02    0.13773173E+03    0.32908512E+00    0.33276332E+00    0.10481856E+03    0.10448459E+03    0.10466357E+03
    0.18466667E+06    0.11348937E+02    0.34483557E+02    0.45832494E+02    0.13773298E+03    0.32911157E+00    0.33276339E+00    0.10481744E+03    0.10448556E+03    0.10466452E+03
    0.18500000E+06    0.11349723E+02    0.34483196E+02    0.45832919E+02    0.13773408E+03    0.32913778E+00    0.33276383E+00    0.10481635E+03    0.10448653E+03    0.10466535E+03
    0.18533333E+06    0.11350502E+02    0.34482841E+02    0.45833342E+02    0.13773524E+03    0.32916376E+00    0.33276408E+00    0.10481527E+03    0.10448749E+03    0.10466623E+03
    0.18566667E+06    0.11351274E+02    0.34482491E+02    0.45833765E+02    0.13773627E+03    0.32918951E+00    0.33276467E+00    0.10481420E+03    0.10448845E+03    0.10466701E+03
    0.18600000E+06    0.11352041E+02    0.34482145E+02    0.45834186E+02    0.13773715E+03    0.32921504E+00    0.33276562E+00    0.10481315E+03    0.10448941E+03    0.10466768E+03
    0.18633333E+06    0.11352801E+02    0.34481805E+02    0.45834606E+02    0.13773817E+03    0.32924034E+00    0.33276618E+00    0.10481212E+03    0.10449037E+03    0.10466846E+03
    0.18666667E+06    0.11353556E+02    0.34481469E+02    0.45835024E+02    0.13773891E+03    0.32926543E+00    0.33276744E+00    0.10481110E+03    0.10449133E+03    0.10466902E+03
    0.18700000E+06    0.11354304E+02    0.34481137E+02    0.45835441E+02    0.13773935E+03    0.32929031E+00    0.33276940E+00    0.10481009E+03    0.10449228E+03    0.10466935E+03
    0.18733333E+06    0.11355047E+02    0.34480808E+02    0.45835855E+02    0.13773969E+03    0.32931498E+00    0.33277158E+00    0.10480909E+03    0.10449322E+03    0.10466962E+03
    0.18766667E+06    0.11355783E+02    0.34480484E+02    0.45836267E+02    0.13774040E+03    0.32933944E+00    0.33277287E+00    0.10480810E+03    0.10449416E+03    0.10467015E+03
    0.18800000E+06    0.11356514E+02    0.34480164E+02    0.45836678E+02    0.13774147E+03    0.32936370E+00    0.33277326E+00    0.10480713E+03    0.10449510E+03    0.10467097E+03
    0.18833333E+06    0.11357239E+02    0.34479848E+02    0.45837087E+02    0.13774221E+03    0.32938775E+00    0.33277444E+00    0.10480617E+03    0.10449603E+03    0.10467153E+03
    0.18866667E+06    0.11357959E+02    0.34479537E+02    0.45837496E+02    0.13774312E+03    0.32941159E+00    0.33277520E+00    0.10480522E+03    0.10449696E+03    0.10467222E+03
    0.18900000E+06    0.11358673E+02    0.34479230E+02    0.45837903E+02    0.13774420E+03    0.32943523E+00    0.33277556E+00    0.10480429E+03    0.10449789E+03    0.10467304E+03
    0.18933333E+06    0.11359381E+02    0.34478927E+02    0.45838308E+02    0.13774509E+03    0.32945867E+00    0.33277636E+00    0.10480337E+03    0.10449881E+03    0.10467371E+03
    0.18966667E+06    0.11360084E+02    0.34478629E+02    0.45838713E+02    0.13774605E+03    0.32948190E+00    0.33277696E+00    0.10480246E+03    0.10449973E+03    0.10467445E+03
    0.19000000E+06    0.11360782E+02    0.34478335E+02    0.45839117E+02    0.13774710E+03    0.32950494E+00    0.33277735E+00    0.10480157E+03    0.10450065E+03    0.10467525E+03
    0.19033333E+06    0.11361474E+02    0.34478045E+02    0.45839519E+02    0.13774801E+03    0.32952778E+00    0.33277808E+00    0.10480069E+03    0.10450157E+03    0.10467594E+03
    0.19066667E+06    0.11362160E+02    0.34477760E+02    0.45839920E+02    0.13774900E+03    0.32955042E+00    0.33277861E+00    0.10479982E+03    0.10450249E+03    0.10467669E+03
    0.19100000E+06    0.11362842E+02    0.34477479E+02    0.45840321E+02    0.13775006E+03    0.32957287E+00    0.33277894E+00    0.10479897E+03    0.10450340E+03    0.10467750E+03
    0.19133333E+06    0.11363518E+02    0.34477202E+02    0.45840720E+02    0.13775099E+03    0.32959513E+00    0.33277960E+00    0.10479813E+03    0.10450431E+03    0.10467820E+03
    0.19166667E+06    0.11364189E+02    0.34476929E+02    0.45841118E+02    0.13775200E+03    0.32961720E+00    0.33278006E+00    0.10479730E+03    0.10450522E+03    0.10467896E+03
    0.19200000E+06    0.11364855E+02    0.34476660E+02    0.45841515E+02    0.13775308E+03    0.32963909E+00    0.33278034E+00    0.10479648E+03    0.10450612E+03    0.10467979E+03
    0.19233333E+06    0.11365516E+02    0.34476396E+02    0.45841911E+02    0.13775402E+03    0.32966079E+00    0.33278092E+00    0.10479568E+03    0.10450703E+03    0.10468051E+03
    0.19266667E+06    0.11366172E+02    0.34476135E+02    0.45842306E+02    0.13775504E+03    0.32968230E+00    0.33278133E+00    0.10479488E+03    0.10450793E+03    0.10468128E+03
    0.19300000E+06    0.11366822E+02    0.34475878E+02    0.45842701E+02    0.13775614E+03    0.32970363E+00    0.33278155E+00    0.10479410E+03    0.10450883E+03    0.10468211E+03
    0.19333333E+06    0.11367468E+02    0.34475626E+02    0.45843094E+02    0.13775710E+03    0.32972479E+00    0.33278208E+00    0.10479334E+03    0.10450972E+03    0.10468284E+03
    0.19366667E+06    0.11368109E+02    0.34475377E+02    0.45843486E+02    0.13775813E+03    0.32974576E+00    0.33278243E+00    0.10479258E+03    0.10451062E+03    0.10468363E+03
    0.19400000E+06    0.11368746E+02    0.34475132E+02    0.45843878E+02    0.13775923E+03    0.32976655E+00    0.33278261E+00    0.10479184E+03    0.10451151E+03    0.10468446E+03
    0.19433333E+06    0.11369377E+02    0.34474891E+02    0.45844268E+02    0.13776021E+03    0.32978718E+00    0.33278309E+00    0.10479110E+03    0.10451240E+03    0.10468521E+03
    0.19466667E+06    0.11370004E+02    0.34474654E+02    0.45844658E+02    0.13776126E+03    0.32980762E+00    0.33278339E+00    0.10479038E+03    0.10451329E+03    0.10468600E+03
    0.19500000E+06    0.11370626E+02    0.34474421E+02    0.45845047E+02    0.13776237E+03    0.32982790E+00    0.33278353E+00    0.10478967E+03    0.10451417E+03    0.10468685E+03
    0.19533333E+06    0.11371243E+02    0.34474191E+02    0.45845435E+02    0.13776336E+03    0.32984800E+00    0.33278395E+00    0.10478898E+03    0.10451506E+03    0.10468760E+03
    0.19566667E+06    0.11371856E+02    0.34473966E+02    0.45845822E+02    0.13776441E+03    0.32986794E+00    0.33278422E+00    0.10478829E+03    0.10451594E+03    0.10468840E+03
    0.19600000E+06    0.11372464E+02    0.34473744E+02    0.45846208E+02    0.13776553E+03    0.32988771E+00    0.33278432E+00    0.10478762E+03    0.10451682E+03    0.10468925E+03
    0.19633333E+06    0.11373068E+02    0.34473525E+02    0.45846593E+02    0.13776653E+03    0.32990732E+00    0.33278470E+00    0.10478695E+03    0.10451770E+03    0.10469001E+03
    0.19666667E+06    0.11373668E+02    0.34473310E+02    0.45846978E+02    0.13776759E+03    0.32992676E+00    0.33278492E+00    0.10478630E+03    0.10451858E+03    0.10469082E+03
    0.19700000E+06    0.11374262E+02    0.34473099E+02    0.45847362E+02    0.13776872E+03    0.32994604E+00    0.33278500E+00    0.10478566E+03    0.10451945E+03    0.10469167E+03
    0.19733333E+06    0.11374853E+02    0.34472892E+02    0.45847745E+02    0.13776973E+03    0.32996515E+00    0.33278533E+00    0.10478503E+03    0.10452032E+03    0.10469244E+03
    0.19766667E+06    0.11375439E+02    0.34472688E+02    0.45848127E+02    0.13777080E+03    0.32998411E+00    0.33278552E+00    0.10478441E+03    0.10452120E+03    0.10469325E+03
    0.19800000E+06    0.11376021E+02    0.34472487E+02    0.45848508E+02    0.13777193E+03    0.33000291E+00    0.33278557E+00    0.10478380E+03    0.10452207E+03    0.10469411E+03
    0.19833333E+06    0.11376599E+02    0.34472290E+02    0.45848889E+02    0.13777295E+03    0.33002156E+00    0.33278587E+00    0.10478320E+03    0.10452293E+03    0.10469488E+03
    0.19866667E+06    0.11377172E+02    0.34472097E+02    0.45849269E+02    0.13777402E+03    0.33004005E+00    0.33278602E+00    0.10478261E+03    0.10452380E+03    0.10469570E+03
    0.19900000E+06    0.11377742E+02    0.34471906E+02    0.45849648E+02    0.13777515E+03    0.33005839E+00    0.33278604E+00    0.10478203E+03    0.10452466E+03    0.10469656E+03
    0.19933333E+06    0.11378307E+02    0.34471720E+02    0.45850027E+02    0.13777618E+03    0.33007657E+00    0.33278631E+00    0.10478146E+03    0.10452553E+03    0.10469734E+03
    0.19966667E+06    0.11378868E+02    0.34471536E+02    0.45850405E+02    0.13777726E+03    0.33009461E+00    0.33278644E+00    0.10478091E+03    0.10452639E+03    0.10469817E+03
    0.20000000E+06    0.11379425E+02    0.34471356E+02    0.45850782E+02    0.13777840E+03    0.33011250E+00    0.33278643E+00    0.10478036E+03    0.10452725E+03    0.10469903E+03
    0.20033333E+06    0.11379979E+02    0.34471179E+02    0.45851158E+02    0.13777943E+03    0.33013024E+00    0.33278667E+00    0.10477982E+03    0.10452811E+03    0.10469981E+03
    0.20066667E+06    0.11380528E+02    0.34471006E+02    0.45851534E+02    0.13778052E+03    0.33014783E+00    0.33278677E+00    0.10477929E+03    0.10452896E+03    0.10470064E+03
    0.20100000E+06    0.11381073E+02    0.34470836E+02    0.45851909E+02    0.13778166E+03    0.33016528E+00    0.33278674E+00    0.10477878E+03    0.10452982E+03    0.10470150E+03
    0.20133333E+06    0.11381614E+02    0.34470668E+02    0.45852283E+02    0.13778269E+03    0.33018258E+00    0.33278695E+00    0.10477827E+03    0.10453067E+03    0.10470229E+03
    0.20166667E+06    0.11382152E+02    0.34470504E+02    0.45852656E+02    0.13778378E+03    0.33019975E+00    0.33278703E+00    0.10477777E+03    0.10453152E+03    0.10470312E+03
    0.20200000E+06    0.11382686E+02    0.34470344E+02    0.45853029E+02    0.13778492E+03    0.33021677E+00    0.33278699E+00    0.10477728E+03    0.10453237E+03    0.10470399E+03
    0.20233333E+06    0.11383216E+02    0.34470186E+02    0.45853402E+02    0.13778597E+03    0.33023366E+00    0.33278717E+00    0.10477680E+03    0.10453322E+03    0.10470478E+03
    0.20266667E+06    0.11383742E+02    0.34470031E+02    0.45853773E+02    0.13778706E+03    0.33025040E+00    0.33278723E+00    0.10477633E+03    0.10453407E+03    0.10470561E+03
    0.20300000E+06    0.11384264E+02    0.34469880E+02    0.45854144E+02    0.13778820E+03    0.33026701E+00    0.33278717E+00    0.10477587E+03    0.10453491E+03    0.10470648E+03
    0.20333333E+06    0.11384783E+02    0.34469731E+02    0.45854515E+02    0.13778925E+03    0.33028349E+00    0.33278733E+00    0.10477542E+03    0.10453576E+03    0.10470727E+03
    0.20366667E+06    0.11385298E+02    0.34469586E+02    0.45854884E+02    0.13779034E+03    0.33029983E+00    0.33278737E+00    0.10477498E+03    0.10453660E+03    0.10470810E+03
    0.20400000E+06    0.11385810E+02    0.34469443E+02    0.45855253E+02    0.13779148E+03    0.33031604E+00    0.33278729E+00    0.10477454E+03    0.10453744E+03    0.10470897E+03
    0.20433333E+06    0.11386318E+02    0.34469304E+02    0.45855622E+02    0.13779253E+03    0.33033211E+00    0.33278743E+00    0.10477412E+03    0.10453828E+03    0.10470977E+03
    0.20466667E+06    0.11386823E+02    0.34469167E+02    0.45855990E+02    0.13779363E+03    0.33034806E+00    0.33278745E+00    0.10477370E+03    0.10453912E+03    0.10471060E+03
    0.20500000E+06    0.11387324E+02    0.34469033E+02    0.45856357E+02    0.13779477E+03    0.33036388E+00    0.33278736E+00    0.10477330E+03    0.10453996E+03    0.10471147E+03
    0.20533333E+06    0.11387821E+02    0.34468902E+02    0.45856724E+02    0.13779582E+03    0.33037957E+00    0.33278747E+00    0.10477290E+03    0.10454079E+03    0.10471227E+03
    0.20566667E+06    0.11388315E+02    0.34468774E+02    0.45857090E+02    0.13779692E+03    0.33039513E+00    0.33278748E+00    0.10477251E+03    0.10454163E+03    0.10471310E+03
    0.20600000E+06    0.11388806E+02    0.34468649E+02    0.45857455E+02    0.13779806E+03    0.33041057E+00    0.33278738E+00    0.10477213E+03    0.10454246E+03    0.10471397E+03
    0.20633333E+06    0.11389293E+02    0.34468527E+02    0.45857820E+02    0.13779911E+03    0.33042588E+00    0.33278748E+00    0.10477176E+03    0.10454329E+03    0.10471477E+03
    0.20666667E+06    0.11389777E+02    0.34468407E+02    0.45858184E+02    0.13780021E+03    0.33044108E+00    0.33278747E+00    0.10477139E+03    0.10454412E+03    0.10471560E+03
    0.20700000E+06    0.11390258E+02    0.34468290E+02    0.45858548E+02    0.13780135E+03    0.33045614E+00    0.33278736E+00    0.10477104E+03    0.10454495E+03    0.10471647E+03
    0.20733333E+06    0.11390736E+02    0.34468175E+02    0.45858911E+02    0.13780241E+03    0.33047109E+00    0.33278744E+00    0.10477069E+03    0.10454578E+03    0.10471727E+03
    0.20766667E+06    0.11391210E+02    0.34468064E+02    0.45859274E+02    0.13780351E+03    0.33048592E+00    0.33278742E+00    0.10477035E+03    0.10454661E+03    0.10471811E+03
    0.20800000E+06    0.11391681E+02    0.34467955E+02    0.45859636E+02    0.13780465E+03    0.33050063E+00    0.33278730E+00    0.10477002E+03    0.10454743E+03    0.10471897E+03
    0.20833333E+06    0.11392149E+02    0.34467848E+02    0.45859997E+02    0.13780570E+03    0.33051522E+00    0.33278736E+00    0.10476970E+03    0.10454826E+03    0.10471978E+03
    0.20866667E+06    0.11392613E+02    0.34467745E+02    0.45860358E+02    0.13780680E+03    0.33052970E+00    0.33278733E+00    0.10476938E+03    0.10454908E+03    0.10472061E+03
    0.20900000E+06    0.11393075E+02    0.34467643E+02    0.45860718E+02    0.13780794E+03    0.33054406E+00    0.33278720E+00    0.10476907E+03    0.10454990E+03    0.10472148E+03
    0.20933333E+06    0.11393533E+02    0.34467545E+02    0.45861078E+02    0.13780900E+03    0.33055831E+00    0.33278725E+00    0.10476877E+03    0.10455072E+03    0.10472228E+03
    0.20966667E+06    0.11393989E+02    0.34467448E+02    0.45861437E+02    0.13781010E+03    0.33057244E+00    0.33278721E+00    0.10476848E+03    0.10455154E+03    0.10472312E+03
    0.21000000E+06    0.11394441E+02    0.34467355E+02    0.45861796E+02    0.13781123E+03    0.33058647E+00    0.33278707E+00    0.10476820E+03    0.10455236E+03    0.10472398E+03
    0.21033333E+06    0.11394890E+02    0.34467264E+02    0.45862154E+02    0.13781229E+03    0.33060038E+00    0.33278711E+00    0.10476792E+03    0.10455317E+03    0.10472478E+03
    0.21066667E+06    0.11395337E+02    0.34467175E+02    0.45862512E+02    0.13781339E+03    0.33061418E+00    0.33278706E+00    0.10476765E+03    0.10455399E+03    0.10472562E+03
    0.21100000E+06    0.11395780E+02    0.34467089E+02    0.45862869E+02    0.13781452E+03    0.33062787E+00    0.33278691E+00    0.10476739E+03    0.10455480E+03    0.10472648E+03
    0.21133333E+06    0.11396221E+02    0.34467005E+02    0.45863225E+02    0.13781558E+03    0.33064146E+00    0.33278694E+00    0.10476713E+03    0.10455562E+03    0.10472728E+03
    0.21166667E+06    0.11396658E+02    0.34466923E+02    0.45863581E+02    0.13781668E+03    0.33065493E+00    0.33278688E+00    0.10476688E+03    0.10455643E+03    0.10472812E+03
    0.21200000E+06    0.11397093E+02    0.34466844E+02    0.45863937E+02    0.13781781E+03    0.33066831E+00    0.33278673E+00    0.10476664E+03    0.10455724E+03    0.10472898E+03
    0.21233333E+06    0.11397525E+02    0.34466767E+02    0.45864292E+02    0.13781887E+03    0.33068157E+00    0.33278674E+00    0.10476641E+03    0.10455805E+03    0.10472978E+03
    0.21266667E+06    0.11397954E+02    0.34466693E+02    0.45864647E+02    0.13781996E+03    0.33069474E+00    0.33278667E+00    0.10476618E+03    0.10455886E+03    0.10473061E+03
    0.21300000E+06    0.11398380E+02    0.34466621E+02    0.45865001E+02    0.13782109E+03    0.33070779E+00    0.33278652E+00    0.10476596E+03    0.10455966E+03    0.10473147E+03
    0.21333333E+06    0.11398804E+02    0.34466551E+02    0.45865354E+02    0.13782215E+03    0.33072075E+00    0.33278652E+00    0.10476575E+03    0.10456047E+03    0.10473228E+03
    0.21366667E+06    0.11399224E+02    0.34466483E+02    0.45865707E+02    0.13782324E+03    0.33073361E+00    0.33278645E+00    0.10476555E+03    0.10456127E+03    0.10473311E+03
    0.21400000E+06    0.11399642E+02    0.34466417E+02    0.45866060E+02    0.13782437E+03    0.33074636E+00    0.33278629E+00    0.10476535E+03    0.10456208E+03    0.10473396E+03
    0.21433333E+06    0.11400058E+02    0.34466354E+02    0.45866412E+02    0.13782543E+03    0.33075902E+00    0.33278628E+00    0.10476515E+03    0.10456288E+03    0.10473477E+03
    0.21466667E+06    0.11400470E+02    0.34466293E+02    0.45866763E+02    0.13782652E+03    0.33077158E+00    0.33278620E+00    0.10476497E+03    0.10456368E+03    0.10473559E+03
    0.21500000E+06    0.11400880E+02    0.34466234E+02    0.45867114E+02    0.13782764E+03    0.33078404E+00    0.33278603E+00    0.10476479E+03    0.10456448E+03    0.10473645E+03
    0.21533333E+06    0.11401288E+02    0.34466177E+02    0.45867465E+02    0.13782870E+03    0.33079641E+00    0.33278602E+00    0.10476462E+03    0.10456528E+03    0.10473725E+03
    0.21566667E+06    0.11401692E+02    0.34466123E+02    0.45867815E+02    0.13782979E+03    0.33080867E+00    0.33278594E+00    0.10476445E+03    0.10456608E+03    0.10473808E+03
    0.21600000E+06    0.11402095E+02    0.34466070E+02    0.45868165E+02    0.13783091E+03    0.33082085E+00    0.33278577E+00    0.10476429E+03    0.10456688E+03    0.10473893E+03
    0.21633333E+06    0.11402494E+02    0.34466020E+02    0.45868514E+02    0.13783197E+03    0.33083293E+00    0.33278575E+00    0.10476414E+03    0.10456767E+03    0.10473973E+03
    0.21666667E+06    0.11402891E+02    0.34465971E+02    0.45868862E+02    0.13783305E+03    0.33084491E+00    0.33278565E+00    0.10476399E+03    0.10456847E+03    0.10474056E+03
    0.21700000E+06    0.11403286E+02    0.34465925E+02    0.45869211E+02    0.13783417E+03    0.33085681E+00    0.33278548E+00    0.10476385E+03    0.10456926E+03    0.10474141E+03
    0.21733333E+06    0.11403678E+02    0.34465880E+02    0.45869558E+02    0.13783522E+03    0.33086861E+00    0.33278546E+00    0.10476371E+03    0.10457005E+03    0.10474221E+03
    0.21766667E+06    0.11404068E+02    0.34465838E+02    0.45869906E+02    0.13783631E+03    0.33088032E+00    0.33278536E+00    0.10476358E+03    0.10457085E+03    0.10474304E+03
    0.21800000E+06    0.11404455E+02    0.34465798E+02    0.45870252E+02    0.13783742E+03    0.33089195E+00    0.33278518E+00    0.10476346E+03    0.10457164E+03    0.10474388E+03
    0.21833333E+06    0.11404840E+02    0.34465759E+02    0.45870599E+02    0.13783848E+03    0.33090348E+00    0.33278515E+00    0.10476335E+03    0.10457243E+03    0.10474468E+03
    0.21866667E+06    0.11405222E+02    0.34465723E+02    0.45870945E+02    0.13783956E+03    0.33091492E+00    0.33278505E+00    0.10476323E+03    0.10457321E+03    0.10474550E+03
    0.21900000E+06    0.11405602E+02    0.34465688E+02    0.45871290E+02    0.13784067E+03    0.33092628E+00    0.33278487E+00    0.10476313E+03    0.10457400E+03    0.10474635E+03
    0.21933333E+06    0.11405980E+02    0.34465655E+02    0.45871635E+02    0.13784172E+03    0.33093755E+00    0.33278484E+00    0.10476303E+03    0.10457479E+03    0.10474715E+03
    0.21966667E+06    0.11406355E+02    0.34465624E+02    0.45871979E+02    0.13784280E+03    0.33094874E+00    0.33278473E+00    0.10476294E+03    0.10457557E+03    0.10474797E+03
    0.22000000E+06    0.11406728E+02    0.34465596E+02    0.45872323E+02    0.13784391E+03    0.33095984E+00    0.33278455E+00    0.10476285E+03    0.10457636E+03    0.10474881E+03
    0.22033333E+06    0.11407099E+02    0.34465568E+02    0.45872667E+02    0.13784496E+03    0.33097085E+00    0.33278451E+00    0.10476277E+03    0.10457714E+03    0.10474961E+03
    0.22066667E+06    0.11407467E+02    0.34465543E+02    0.45873010E+02    0.13784604E+03    0.33098178E+00    0.33278440E+00    0.10476269E+03    0.10457792E+03    0.10475043E+03
    0.22100000E+06    0.11407833E+02    0.34465520E+02    0.45873353E+02    0.13784714E+03    0.33099263E+00    0.33278422E+00    0.10476262E+03    0.10457870E+03    0.10475127E+03
    0.22133333E+06    0.11408197E+02    0.34465498E+02    0.45873695E+02    0.13784819E+03    0.33100340E+00    0.33278417E+00    0.10476255E+03    0.10457948E+03    0.10475206E+03
    0.22166667E+06    0.11408559E+02    0.34465478E+02    0.45874037E+02    0.13784926E+03    0.33101409E+00    0.33278406E+00    0.10476249E+03    0.10458026E+03    0.10475288E+03
    0.22200000E+06    0.11408918E+02    0.34465460E+02    0.45874378E+02    0.13785036E+03    0.33102469E+00    0.33278388E+00    0.10476244E+03    0.10458104E+03    0.10475371E+03
    0.22233333E+06    0.11409276E+02    0.34465444E+02    0.45874719E+02    0.13785141E+03    0.33103522E+00    0.33278382E+00    0.10476239E+03    0.10458182E+03    0.10475451E+03
    0.22266667E+06    0.11409631E+02    0.34465429E+02    0.45875060E+02    0.13785248E+03    0.33104566E+00    0.33278371E+00    0.10476234E+03    0.10458260E+03    0.10475532E+03
    0.22300000E+06    0.11409984E+02    0.34465416E+02    0.45875400E+02    0.13785358E+03    0.33105603E+00    0.33278353E+00    0.10476230E+03    0.10458337E+03    0.10475616E+03
    0.22333333E+06    0.11410335E+02    0.34465405E+02    0.45875739E+02    0.13785462E+03    0.33106632E+00    0.33278347E+00    0.10476227E+03    0.10458414E+03    0.10475695E+03
    0.22366667E+06    0.11410684E+02    0.34465395E+02    0.45876079E+02    0.13785569E+03    0.33107653E+00    0.33278335E+00    0.10476224E+03    0.10458492E+03    0.10475776E+03
    0.22400000E+06    0.11411030E+02    0.34465387E+02    0.45876417E+02    0.13785678E+03    0.33108667E+00    0.33278317E+00    0.10476221E+03    0.10458569E+03    0.10475859E+03
    0.22433333E+06    0.11411375E+02    0.34465381E+02    0.45876756E+02    0.13785782E+03    0.33109673E+00    0.33278311E+00    0.10476220E+03    0.10458646E+03    0.10475938E+03
    0.22466667E+06    0.11411717E+02    0.34465376E+02    0.45877094E+02    0.13785889E+03    0.33110672E+00    0.33278299E+00    0.10476218E+03    0.10458723E+03    0.10476019E+03
    0.22500000E+06    0.11412058E+02    0.34465373E+02    0.45877431E+02    0.13785998E+03    0.33111663E+00    0.33278281E+00    0.10476217E+03    0.10458800E+03    0.10476102E+03
    0.22533333E+06    0.11412397E+02    0.34465372E+02    0.45877768E+02    0.13786102E+03    0.33112646E+00    0.33278275E+00    0.10476217E+03    0.10458877E+03    0.10476181E+03
    0.22566667E+06    0.11412733E+02    0.34465372E+02    0.45878105E+02    0.13786208E+03    0.33113623E+00    0.33278262E+00    0.10476217E+03    0.10458954E+03    0.10476262E+03
    0.22600000E+06    0.11413068E+02    0.34465373E+02    0.45878441E+02    0.13786317E+03    0.33114592E+00    0.33278244E+00    0.10476217E+03    0.10459030E+03    0.10476344E+03
    0.22633333E+06    0.11413400E+02    0.34465377E+02    0.45878777E+02    0.13786420E+03    0.33115554E+00    0.33278238E+00    0.10476218E+03    0.10459107E+03    0.10476423E+03
    0.22666667E+06    0.11413731E+02    0.34465381E+02    0.45879112E+02    0.13786526E+03    0.33116509E+00    0.33278225E+00    0.10476220E+03    0.10459183E+03    0.10476504E+03
    0.22700000E+06    0.11414060E+02    0.34465388E+02    0.45879447E+02    0.13786634E+03    0.33117456E+00    0.33278207E+00    0.10476222E+03    0.10459260E+03    0.10476586E+03
    0.22733333E+06    0.11414387E+02    0.34465395E+02    0.45879782E+02    0.13786738E+03    0.33118397E+00    0.33278200E+00    0.10476224E+03    0.10459336E+03    0.10476664E+03
    0.22766667E+06    0.11414711E+02    0.34465405E+02    0.45880116E+02    0.13786843E+03    0.33119331E+00    0.33278188E+00    0.10476227E+03    0.10459412E+03    0.10476745E+03
    0.22800000E+06    0.11415034E+02    0.34465415E+02    0.45880450E+02    0.13786951E+03    0.33120258E+00    0.33278170E+00    0.10476230E+03    0.10459488E+03    0.10476827E+03
    0.22833333E+06    0.11415356E+02    0.34465428E+02    0.45880783E+02    0.13787054E+03    0.33121178E+00    0.33278162E+00    0.10476234E+03    0.10459564E+03    0.10476905E+03
    0.22866667E+06    0.11415675E+02    0.34465441E+02    0.45881116E+02    0.13787160E+03    0.33122091E+00    0.33278150E+00    0.10476238E+03    0.10459640E+03    0.10476985E+03
    0.22900000E+06    0.11415992E+02    0.34465456E+02    0.45881449E+02    0.13787267E+03    0.33122998E+00    0.33278132E+00    0.10476242E+03    0.10459716E+03    0.10477067E+03
    0.22933333E+06    0.11416308E+02    0.34465473E+02    0.45881781E+02    0.13787370E+03    0.33123898E+00    0.33278124E+00    0.10476247E+03    0.10459792E+03    0.10477145E+03
    0.22966667E+06    0.11416622E+02    0.34465491E+02    0.45882112E+02    0.13787475E+03    0.33124792E+00    0.33278112E+00    0.10476253E+03    0.10459867E+03    0.10477224E+03
    0.23000000E+06    0.11416934E+02    0.34465510E+02    0.45882444E+02    0.13787582E+03    0.33125679E+00    0.33278094E+00    0.10476259E+03    0.10459943E+03    0.10477306E+03
    0.23033333E+06    0.11417244E+02    0.34465530E+02    0.45882775E+02    0.13787684E+03    0.33126559E+00    0.33278086E+00    0.10476265E+03    0.10460018E+03    0.10477384E+03
    0.23066667E+06    0.11417553E+02    0.34465552E+02    0.45883105E+02    0.13787789E+03    0.33127433E+00    0.33278073E+00    0.10476272E+03    0.10460094E+03    0.10477463E+03
    0.23100000E+06    0.11417860E+02    0.34465576E+02    0.45883435E+02    0.13787896E+03    0.33128301E+00    0.33278056E+00    0.10476279E+03    0.10460169E+03    0.10477544E+03
    0.23133333E+06    0.11418165E+02    0.34465600E+02    0.45883765E+02    0.13787998E+03    0.33129162E+00    0.33278048E+00    0.10476286E+03    0.10460244E+03    0.10477622E+03
    0.23166667E+06    0.11418468E+02    0.34465626E+02    0.45884094E+02    0.13788102E+03    0.33130017E+00    0.33278035E+00    0.10476294E+03    0.10460319E+03    0.10477701E+03
    0.23200000E+06    0.11418770E+02    0.34465654E+02    0.45884423E+02    0.13788208E+03    0.33130866E+00    0.33278017E+00    0.10476302E+03    0.10460394E+03    0.10477782E+03
    0.23233333E+06    0.11419070E+02    0.34465682E+02    0.45884752E+02    0.13788310E+03    0.33131709E+00    0.33278009E+00    0.10476311E+03    0.10460469E+03    0.10477859E+03
    0.23266667E+06    0.11419368E+02    0.34465712E+02    0.45885080E+02    0.13788414E+03    0.33132546E+00    0.33277997E+00    0.10476320E+03    0.10460544E+03    0.10477938E+03
    0.23300000E+06    0.11419664E+02    0.34465743E+02    0.45885408E+02    0.13788520E+03    0.33133376E+00    0.33277979E+00    0.10476330E+03    0.10460619E+03    0.10478019E+03
    0.23333333E+06    0.11419959E+02    0.34465776E+02    0.45885735E+02    0.13788622E+03    0.33134201E+00    0.33277971E+00    0.10476340E+03    0.10460693E+03    0.10478096E+03
    0.23366667E+06    0.11420253E+02    0.34465809E+02    0.45886062E+02    0.13788725E+03    0.33135020E+00    0.33277958E+00    0.10476350E+03    0.10460768E+03    0.10478175E+03
    0.23400000E+06    0.11420544E+02    0.34465844E+02    0.45886389E+02    0.13788831E+03    0.33135832E+00    0.33277941E+00    0.10476360E+03    0.10460842E+03    0.10478255E+03
    0.23433333E+06    0.11420834E+02    0.34465880E+02    0.45886715E+02    0.13788932E+03    0.33136639E+00    0.33277932E+00    0.10476371E+03    0.10460917E+03    0.10478332E+03
    0.23466667E+06    0.11421123E+02    0.34465918E+02    0.45887041E+02    0.13789035E+03    0.33137441E+00    0.33277919E+00    0.10476383E+03    0.10460991E+03    0.10478410E+03
    0.23500000E+06    0.11421410E+02    0.34465956E+02    0.45887366E+02    0.13789140E+03    0.33138236E+00    0.33277902E+00    0.10476394E+03    0.10461065E+03    0.10478490E+03
    0.23533333E+06    0.11421695E+02    0.34465996E+02    0.45887691E+02    0.13789241E+03    0.33139026E+00    0.33277894E+00    0.10476406E+03    0.10461139E+03    0.10478567E+03
    0.23566667E+06    0.11421979E+02    0.34466037E+02    0.45888016E+02    0.13789344E+03    0.33139810E+00    0.33277881E+00    0.10476419E+03    0.10461213E+03    0.10478645E+03
    0.23600000E+06    0.11422261E+02    0.34466079E+02    0.45888340E+02    0.13789449E+03    0.33140588E+00    0.33277864E+00    0.10476432E+03    0.10461287E+03    0.10478725E+03
    0.23633333E+06    0.11422542E+02    0.34466122E+02    0.45888664E+02    0.13789550E+03    0.33141361E+00    0.33277855E+00    0.10476445E+03    0.10461361E+03    0.10478801E+03
    0.23666667E+06    0.11422821E+02    0.34466166E+02    0.45888987E+02    0.13789652E+03    0.33142129E+00    0.33277843E+00    0.10476458E+03    0.10461435E+03    0.10478879E+03
    0.23700000E+06    0.11423099E+02    0.34466212E+02    0.45889311E+02    0.13789756E+03    0.33142891E+00    0.33277825E+00    0.10476472E+03    0.10461508E+03    0.10478958E+03
    0.23733333E+06    0.11423375E+02    0.34466258E+02    0.45889633E+02    0.13789857E+03    0.33143648E+00    0.33277817E+00    0.10476486E+03    0.10461582E+03    0.10479035E+03
    0.23766667E+06    0.11423650E+02    0.34466306E+02    0.45889956E+02    0.13789959E+03    0.33144399E+00    0.33277804E+00    0.10476501E+03    0.10461655E+03    0.10479112E+03
    0.23800000E+06    0.11423923E+02    0.34466355E+02    0.45890278E+02    0.13790063E+03    0.33145145E+00    0.33277787E+00    0.10476516E+03    0.10461729E+03    0.10479191E+03
    0.23833333E+06    0.11424195E+02    0.34466404E+02    0.45890599E+02    0.13790163E+03    0.33145885E+00    0.33277779E+00    0.10476531E+03    0.10461802E+03    0.10479267E+03
    0.23866667E+06    0.11424465E+02    0.34466455E+02    0.45890921E+02    0.13790265E+03    0.33146621E+00    0.33277766E+00    0.10476546E+03    0.10461875E+03    0.10479345E+03
    0.23900000E+06    0.11424734E+02    0.34466507E+02    0.45891242E+02    0.13790368E+03    0.33147351E+00    0.33277749E+00    0.10476562E+03    0.10461949E+03    0.10479423E+03
    0.23933333E+06    0.11425002E+02    0.34466560E+02    0.45891562E+02    0.13790468E+03    0.33148076E+00    0.33277741E+00    0.10476578E+03    0.10462022E+03    0.10479499E+03
    0.23966667E+06    0.11425268E+02    0.34466614E+02    0.45891882E+02    0.13790569E+03    0.33148796E+00    0.33277728E+00    0.10476594E+03    0.10462095E+03    0.10479576E+03
    0.24000000E+06    0.11425532E+02    0.34466669E+02    0.45892202E+02    0.13790672E+03    0.33149511E+00    0.33277712E+00    0.10476611E+03    0.10462168E+03    0.10479654E+03
    0.24033333E+06    0.11425796E+02    0.34466726E+02    0.45892521E+02    0.13790772E+03    0.33150221E+00    0.33277703E+00    0.10476628E+03    0.10462240E+03    0.10479730E+03
    0.24066667E+06    0.11426058E+02    0.34466783E+02    0.45892840E+02    0.13790873E+03    0.33150926E+00    0.33277690E+00    0.10476646E+03    0.10462313E+03    0.10479807E+03
    0.24100000E+06    0.11426318E+02    0.34466841E+02    0.45893159E+02    0.13790976E+03    0.33151626E+00    0.33277674E+00    0.10476663E+03    0.10462386E+03    0.10479885E+03
    0.24133333E+06    0.11426577E+02    0.34466900E+02    0.45893477E+02    0.13791075E+03    0.33152321E+00    0.33277665E+00    0.10476681E+03    0.10462458E+03    0.10479960E+03
    0.24166667E+06    0.11426835E+02    0.34466960E+02    0.45893795E+02    0.13791176E+03    0.33153012E+00    0.33277653E+00    0.10476700E+03    0.10462531E+03    0.10480037E+03
    0.24200000E+06    0.11427092E+02    0.34467021E+02    0.45894113E+02    0.13791278E+03    0.33153697E+00    0.33277636E+00    0.10476718E+03    0.10462603E+03    0.10480114E+03
    0.24233333E+06    0.11427347E+02    0.34467083E+02    0.45894430E+02    0.13791377E+03    0.33154378E+00    0.33277628E+00    0.10476737E+03    0.10462675E+03    0.10480190E+03
    0.24266667E+06    0.11427601E+02    0.34467146E+02    0.45894747E+02    0.13791477E+03    0.33155054E+00    0.33277615E+00    0.10476756E+03    0.10462748E+03    0.10480266E+03
    0.24300000E+06    0.11427853E+02    0.34467210E+02    0.45895063E+02    0.13791579E+03    0.33155725E+00    0.33277599E+00    0.10476776E+03    0.10462820E+03    0.10480343E+03
    0.24333333E+06    0.11428105E+02    0.34467275E+02    0.45895380E+02    0.13791677E+03    0.33156392E+00    0.33277591E+00    0.10476795E+03    0.10462892E+03    0.10480418E+03
    0.24366667E+06    0.11428355E+02    0.34467341E+02    0.45895695E+02    0.13791777E+03    0.33157054E+00    0.33277578E+00    0.10476815E+03    0.10462964E+03    0.10480494E+03
    0.24400000E+06    0.11428603E+02    0.34467407E+02    0.45896011E+02    0.13791879E+03    0.33157711E+00    0.33277562E+00    0.10476836E+03    0.10463036E+03    0.10480571E+03
    0.24433333E+06    0.11428851E+02    0.34467475E+02    0.45896326E+02    0.13791977E+03    0.33158364E+00    0.33277554E+00    0.10476856E+03    0.10463108E+03    0.10480646E+03
    0.24466667E+06    0.11429097E+02    0.34467543E+02    0.45896640E+02    0.13792077E+03    0.33159013E+00    0.33277542E+00    0.10476877E+03    0.10463179E+03    0.10480722E+03
    0.24500000E+06    0.11429342E+02    0.34467613E+02    0.45896955E+02    0.13792178E+03    0.33159657E+00    0.33277526E+00    0.10476898E+03    0.10463251E+03    0.10480798E+03
    0.24533333E+06    0.11429586E+02    0.34467683E+02    0.45897269E+02    0.13792276E+03    0.33160296E+00    0.33277517E+00    0.10476919E+03    0.10463323E+03    0.10480873E+03
    0.24566667E+06    0.11429828E+02    0.34467754E+02    0.45897582E+02    0.13792375E+03    0.33160931E+00    0.33277505E+00    0.10476941E+03    0.10463394E+03    0.10480948E+03
    0.24600000E+06    0.11430070E+02    0.34467826E+02    0.45897896E+02    0.13792475E+03    0.33161562E+00    0.33277489E+00    0.10476963E+03    0.10463466E+03    0.10481025E+03
    0.24633333E+06    0.11430310E+02    0.34467899E+02    0.45898209E+02    0.13792573E+03    0.33162188E+00    0.33277481E+00    0.10476985E+03    0.10463537E+03    0.10481099E+03
    0.24666667E+06    0.11430548E+02    0.34467973E+02    0.45898521E+02    0.13792672E+03    0.33162811E+00    0.33277469E+00    0.10477007E+03    0.10463608E+03    0.10481174E+03
    0.24700000E+06    0.11430786E+02    0.34468047E+02    0.45898833E+02    0.13792772E+03    0.33163428E+00    0.33277453E+00    0.10477030E+03    0.10463679E+03    0.10481250E+03
    0.24733333E+06    0.11431023E+02    0.34468123E+02    0.45899145E+02    0.13792869E+03    0.33164042E+00    0.33277445E+00    0.10477053E+03    0.10463750E+03    0.10481324E+03
    0.24766667E+06    0.11431258E+02    0.34468199E+02    0.45899457E+02    0.13792968E+03    0.33164652E+00    0.33277433E+00    0.10477076E+03    0.10463821E+03    0.10481399E+03
    0.24800000E+06    0.11431492E+02    0.34468276E+02    0.45899768E+02    0.13793068E+03    0.33165257E+00    0.33277418E+00    0.10477099E+03    0.10463892E+03    0.10481475E+03
    0.24833333E+06    0.11431725E+02    0.34468353E+02    0.45900079E+02    0.13793165E+03    0.33165858E+00    0.33277409E+00    0.10477123E+03    0.10463963E+03    0.10481548E+03
    0.24866667E+06    0.11431957E+02    0.34468432E+02    0.45900389E+02    0.13793263E+03    0.33166455E+00    0.33277397E+00    0.10477147E+03    0.10464034E+03    0.10481623E+03
    0.24900000E+06    0.11432188E+02    0.34468511E+02    0.45900699E+02    0.13793362E+03    0.33167048E+00    0.33277382E+00    0.10477171E+03    0.10464105E+03    0.10481698E+03
    0.24933333E+06    0.11432417E+02    0.34468591E+02    0.45901009E+02    0.13793459E+03    0.33167637E+00    0.33277374E+00    0.10477195E+03    0.10464175E+03    0.10481772E+03
    0.24966667E+06    0.11432646E+02    0.34468672E+02    0.45901318E+02    0.13793557E+03    0.33168223E+00    0.33277362E+00    0.10477220E+03    0.10464246E+03    0.10481846E+03
    0.25000000E+06    0.11432873E+02    0.34468754E+02    0.45901627E+02    0.13793656E+03    0.33168804E+00    0.33277347E+00    0.10477245E+03    0.10464316E+03    0.10481921E+03
    0.25033333E+06    0.11433100E+02    0.34468836E+02    0.45901936E+02    0.13793752E+03    0.33169381E+00    0.33277339E+00    0.10477270E+03    0.10464387E+03    0.10481995E+03
    0.25066667E+06    0.11433325E+02    0.34468920E+02    0.45902244E+02    0.13793850E+03    0.33169954E+00    0.33277327E+00    0.10477295E+03    0.10464457E+03    0.10482069E+03
    0.25100000E+06    0.11433549E+02    0.34469004E+02    0.45902553E+02    0.13793948E+03    0.33170524E+00    0.33277313E+00    0.10477321E+03    0.10464527E+03    0.10482144E+03
    0.25133333E+06    0.11433772E+02    0.34469088E+02    0.45902860E+02    0.13794044E+03    0.33171089E+00    0.33277304E+00    0.10477346E+03    0.10464597E+03    0.10482217E+03
    0.25166667E+06    0.11433994E+02    0.34469174E+02    0.45903168E+02    0.13794141E+03    0.33171651E+00    0.33277293E+00    0.10477372E+03    0.10464667E+03    0.10482290E+03
    0.25200000E+06    0.11434215E+02    0.34469260E+02    0.45903475E+02    0.13794239E+03    0.33172209E+00    0.33277278E+00    0.10477399E+03    0.10464737E+03    0.10482365E+03
    0.25233333E+06    0.11434435E+02    0.34469346E+02    0.45903781E+02    0.13794335E+03    0.33172764E+00    0.33277270E+00    0.10477425E+03    0.10464807E+03    0.10482438E+03
    0.25266667E+06    0.11434654E+02    0.34469434E+02    0.45904088E+02    0.13794432E+03    0.33173314E+00    0.33277259E+00    0.10477452E+03    0.10464877E+03    0.10482511E+03
    0.25300000E+06    0.11434871E+02    0.34469522E+02    0.45904393E+02    0.13794530E+03    0.33173861E+00    0.33277244E+00    0.10477478E+03    0.10464947E+03    0.10482586E+03
    0.25333333E+06    0.11435088E+02    0.34469611E+02    0.45904699E+02    0.13794625E+03    0.33174404E+00    0.33277236E+00    0.10477505E+03    0.10465017E+03    0.10482658E+03
    0.25366667E+06    0.11435304E+02    0.34469701E+02    0.45905004E+02    0.13794721E+03    0.33174944E+00    0.33277225E+00    0.10477533E+03    0.10465086E+03    0.10482731E+03
    0.25400000E+06    0.11435519E+02    0.34469791E+02    0.45905309E+02    0.13794819E+03    0.33175480E+00    0.33277211E+00    0.10477560E+03    0.10465156E+03    0.10482805E+03
    0.25433333E+06    0.11435732E+02    0.34469882E+02    0.45905614E+02    0.13794914E+03    0.33176013E+00    0.33277202E+00    0.10477588E+03    0.10465225E+03    0.10482877E+03
    0.25466667E+06    0.11435945E+02    0.34469973E+02    0.45905918E+02    0.13795010E+03    0.33176542E+00    0.33277191E+00    0.10477615E+03    0.10465294E+03    0.10482950E+03
    0.25500000E+06    0.11436157E+02    0.34470065E+02    0.45906222E+02    0.13795107E+03    0.33177067E+00    0.33277178E+00    0.10477643E+03    0.10465364E+03    0.10483024E+03
    0.25533333E+06    0.11436368E+02    0.34470158E+02    0.45906526E+02    0.13795202E+03    0.33177589E+00    0.33277169E+00    0.10477672E+03    0.10465433E+03    0.10483096E+03
    0.25566667E+06    0.11436577E+02    0.34470252E+02    0.45906829E+02    0.13795297E+03    0.33178108E+00    0.33277158E+00    0.10477700E+03    0.10465502E+03    0.10483169E+03
    0.25600000E+06    0.11436786E+02    0.34470346E+02    0.45907132E+02    0.13795394E+03    0.33178623E+00    0.33277145E+00    0.10477729E+03    0.10465571E+03    0.10483242E+03
    0.25633333E+06    0.11436994E+02    0.34470441E+02    0.45907435E+02    0.13795488E+03    0.33179135E+00    0.33277137E+00    0.10477758E+03    0.10465640E+03    0.10483314E+03
    0.25666667E+06    0.11437201E+02    0.34470536E+02    0.45907737E+02    0.13795584E+03    0.33179643E+00    0.33277126E+00    0.10477787E+03    0.10465709E+03    0.10483386E+03
    0.25700000E+06    0.11437407E+02    0.34470632E+02    0.45908039E+02    0.13795680E+03    0.33180148E+00    0.33277112E+00    0.10477816E+03    0.10465778E+03    0.10483460E+03
    0.25733333E+06    0.11437612E+02    0.34470729E+02    0.45908341E+02    0.13795774E+03    0.33180650E+00    0.33277104E+00    0.10477845E+03    0.10465847E+03    0.10483531E+03
    0.25766667E+06    0.11437816E+02    0.34470826E+02    0.45908642E+02    0.13795869E+03    0.33181148E+00    0.33277094E+00    0.10477875E+03    0.10465915E+03    0.10483603E+03
    0.25800000E+06    0.11438019E+02    0.34470924E+02    0.45908943E+02    0.13795965E+03    0.33181643E+00    0.33277080E+00    0.10477904E+03    0.10465984E+03    0.10483676E+03
    0.25833333E+06    0.11438221E+02    0.34471022E+02    0.45909243E+02    0.13796058E+03    0.33182135E+00    0.33277072E+00    0.10477934E+03    0.10466052E+03    0.10483747E+03
    0.25866667E+06    0.11438422E+02    0.34471121E+02    0.45909544E+02    0.13796153E+03    0.33182624E+00    0.33277062E+00    0.10477964E+03    0.10466121E+03    0.10483819E+03
    0.25900000E+06    0.11438623E+02    0.34471221E+02    0.45909844E+02    0.13796249E+03    0.33183109E+00    0.33277049E+00    0.10477995E+03    0.10466189E+03    0.10483892E+03
    0.25933333E+06    0.11438822E+02    0.34471321E+02    0.45910143E+02    0.13796342E+03    0.33183591E+00    0.33277041E+00    0.10478025E+03    0.10466258E+03    0.10483963E+03
    0.25966667E+06    0.11439021E+02    0.34471422E+02    0.45910443E+02    0.13796436E+03    0.33184071E+00    0.33277030E+00    0.10478056E+03    0.10466326E+03    0.10484034E+03
    0.26000000E+06    0.11439219E+02    0.34471523E+02    0.45910742E+02    0.13796531E+03    0.33184547E+00    0.33277018E+00    0.10478087E+03    0.10466394E+03    0.10484107E+03
    0.26033333E+06    0.11439415E+02    0.34471625E+02    0.45911040E+02    0.13796624E+03    0.33185020E+00    0.33277010E+00    0.10478117E+03    0.10466462E+03    0.10484177E+03
    0.26066667E+06    0.11439611E+02    0.34471727E+02    0.45911339E+02    0.13796718E+03    0.33185489E+00    0.33276999E+00    0.10478149E+03    0.10466530E+03    0.10484249E+03
    0.26100000E+06    0.11439806E+02    0.34471830E+02    0.45911637E+02    0.13796813E+03    0.33185956E+00    0.33276987E+00    0.10478180E+03    0.10466598E+03    0.10484321E+03
    0.26133333E+06    0.11440001E+02    0.34471934E+02    0.45911934E+02    0.13796906E+03    0.33186420E+00    0.33276979E+00    0.10478211E+03    0.10466666E+03    0.10484391E+03
    0.26166667E+06    0.11440194E+02    0.34472038E+02    0.45912232E+02    0.13796999E+03    0.33186881E+00    0.33276969E+00    0.10478243E+03    0.10466734E+03    0.10484462E+03
    0.26200000E+06    0.11440387E+02    0.34472142E+02    0.45912529E+02    0.13797094E+03    0.33187339E+00    0.33276957E+00    0.10478275E+03    0.10466801E+03    0.10484534E+03
    0.26233333E+06    0.11440578E+02    0.34472247E+02    0.45912825E+02    0.13797186E+03    0.33187794E+00    0.33276949E+00    0.10478307E+03    0.10466869E+03    0.10484604E+03
    0.26266667E+06    0.11440769E+02    0.34472353E+02    0.45913122E+02    0.13797279E+03    0.33188246E+00    0.33276939E+00    0.10478339E+03    0.10466937E+03    0.10484675E+03
    0.26300000E+06    0.11440959E+02    0.34472459E+02    0.45913418E+02    0.13797373E+03    0.33188695E+00    0.33276927E+00    0.10478371E+03    0.10467004E+03    0.10484746E+03
    0.26333333E+06    0.11441148E+02    0.34472565E+02    0.45913714E+02    0.13797465E+03    0.33189141E+00    0.33276919E+00    0.10478403E+03    0.10467072E+03    0.10484816E+03
    0.26366667E+06    0.11441337E+02    0.34472672E+02    0.45914009E+02    0.13797558E+03    0.33189584E+00    0.33276909E+00    0.10478436E+03    0.10467139E+03    0.10484887E+03
    0.26400000E+06    0.11441524E+02    0.34472780E+02    0.45914304E+02    0.13797652E+03    0.33190025E+00    0.33276897E+00    0.10478469E+03    0.10467206E+03    0.10484958E+03
    0.26433333E+06    0.11441711E+02    0.34472888E+02    0.45914599E+02    0.13797744E+03    0.33190462E+00    0.33276889E+00    0.10478501E+03    0.10467273E+03    0.10485028E+03
    0.26466667E+06    0.11441897E+02    0.34472997E+02    0.45914893E+02    0.13797836E+03    0.33190897E+00    0.33276880E+00    0.10478534E+03    0.10467341E+03    0.10485098E+03
    0.26500000E+06    0.11442082E+02    0.34473106E+02    0.45915188E+02    0.13797929E+03    0.33191329E+00    0.33276868E+00    0.10478568E+03    0.10467408E+03    0.10485169E+03
    0.26533333E+06    0.11442266E+02    0.34473215E+02    0.45915481E+02    0.13798021E+03    0.33191758E+00    0.33276860E+00    0.10478601E+03    0.10467475E+03    0.10485239E+03
    0.26566667E+06    0.11442450E+02    0.34473325E+02    0.45915775E+02    0.13798113E+03    0.33192185E+00    0.33276851E+00    0.10478634E+03    0.10467541E+03    0.10485309E+03
    0.26600000E+06    0.11442633E+02    0.34473436E+02    0.45916068E+02    0.13798206E+03    0.33192609E+00    0.33276839E+00    0.10478668E+03    0.10467608E+03    0.10485379E+03
    0.26633333E+06    0.11442815E+02    0.34473546E+02    0.45916361E+02    0.13798297E+03    0.33193030E+00    0.33276832E+00    0.10478702E+03    0.10467675E+03    0.10485448E+03
    0.26666667E+06    0.11442996E+02    0.34473658E+02    0.45916654E+02    0.13798389E+03    0.33193448E+00    0.33276822E+00    0.10478735E+03    0.10467742E+03    0.10485518E+03
    0.26700000E+06    0.11443176E+02    0.34473770E+02    0.45916946E+02    0.13798481E+03    0.33193864E+00    0.33276811E+00    0.10478769E+03    0.10467808E+03    0.10485589E+03
    0.26733333E+06    0.11443356E+02    0.34473882E+02    0.45917238E+02    0.13798572E+03    0.33194277E+00    0.33276804E+00    0.10478804E+03    0.10467875E+03    0.10485658E+03
    0.26766667E+06    0.11443535E+02    0.34473995E+02    0.45917529E+02    0.13798664E+03    0.33194688E+00    0.33276794E+00    0.10478838E+03    0.10467941E+03    0.10485727E+03
    0.26800000E+06    0.11443713E+02    0.34474108E+02    0.45917821E+02    0.13798756E+03    0.33195096E+00    0.33276783E+00    0.10478872E+03    0.10468008E+03    0.10485797E+03
    0.26833333E+06    0.11443891E+02    0.34474221E+02    0.45918112E+02    0.13798846E+03    0.33195501E+00    0.33276776E+00    0.10478907E+03    0.10468074E+03    0.10485866E+03
    0.26866667E+06    0.11444067E+02    0.34474335E+02    0.45918402E+02    0.13798938E+03    0.33195904E+00    0.33276767E+00    0.10478941E+03    0.10468140E+03    0.10485935E+03
    0.26900000E+06    0.11444243E+02    0.34474450E+02    0.45918693E+02    0.13799029E+03    0.33196304E+00    0.33276755E+00    0.10478976E+03    0.10468207E+03    0.10486005E+03
    0.26933333E+06    0.11444418E+02    0.34474564E+02    0.45918983E+02    0.13799120E+03    0.33196702E+00    0.33276748E+00    0.10479011E+03    0.10468273E+03    0.10486073E+03
    0.26966667E+06    0.11444593E+02    0.34474680E+02    0.45919273E+02    0.13799210E+03    0.33197097E+00    0.33276739E+00    0.10479046E+03    0.10468339E+03    0.10486142E+03
    0.29200000E+06    0.11473184E+02    0.34447540E+02    0.45920724E+02    0.13765915E+03    0.33306250E+00    0.33358279E+00    0.10470797E+03    0.10468670E+03    0.10460841E+03
    0.29400000E+06    0.11473370E+02    0.34446653E+02    0.45920023E+02    0.13765779E+03    0.33307648E+00    0.33358101E+00    0.10470527E+03    0.10468510E+03    0.10460737E+03
    0.29600000E+06    0.11473545E+02    0.34445787E+02    0.45919332E+02    0.13765644E+03    0.33308995E+00    0.33357926E+00    0.10470264E+03    0.10468352E+03    0.10460635E+03
    0.29800000E+06    0.11473710E+02    0.34444940E+02    0.45918650E+02    0.13765511E+03    0.33310292E+00    0.33357753E+00    0.10470006E+03    0.10468197E+03    0.10460534E+03
    0.30000000E+06    0.11473865E+02    0.34444113E+02    0.45917978E+02    0.13765379E+03    0.33311542E+00    0.33357582E+00    0.10469755E+03    0.10468044E+03    0.10460434E+03
    0.30200000E+06    0.11474011E+02    0.34443304E+02    0.45917315E+02    0.13765250E+03    0.33312746E+00    0.33357414E+00    0.10469509E+03    0.10467892E+03    0.10460336E+03
    0.30400000E+06    0.11474147E+02    0.34442513E+02    0.45916660E+02    0.13765122E+03    0.33313907E+00    0.33357249E+00    0.10469269E+03    0.10467743E+03    0.10460238E+03
    0.30600000E+06    0.11474275E+02    0.34441740E+02    0.45916015E+02    0.13764996E+03    0.33315027E+00    0.33357086E+00    0.10469034E+03    0.10467596E+03    0.10460142E+03
    0.30800000E+06    0.11474394E+02    0.34440983E+02    0.45915377E+02    0.13764871E+03    0.33316106E+00    0.33356926E+00    0.10468804E+03    0.10467451E+03    0.10460048E+03
    0.31000000E+06    0.11474506E+02    0.34440243E+02    0.45914749E+02    0.13764748E+03    0.33317146E+00    0.33356767E+00    0.10468578E+03    0.10467308E+03    0.10459954E+03
    0.31200000E+06    0.11474610E+02    0.34439518E+02    0.45914128E+02    0.13764626E+03    0.33318150E+00    0.33356611E+00    0.10468358E+03    0.10467166E+03    0.10459862E+03
    0.31400000E+06    0.11474707E+02    0.34438809E+02    0.45913516E+02    0.13764506E+03    0.33319118E+00    0.33356458E+00    0.10468143E+03    0.10467027E+03    0.10459770E+03
    0.31600000E+06    0.11474797E+02    0.34438114E+02    0.45912912E+02    0.13764387E+03    0.33320052E+00    0.33356306E+00    0.10467931E+03    0.10466889E+03    0.10459680E+03
    0.31800000E+06    0.11474881E+02    0.34437434E+02    0.45912315E+02    0.13764270E+03    0.33320953E+00    0.33356157E+00    0.10467725E+03    0.10466753E+03    0.10459591E+03
    0.32000000E+06    0.11474958E+02    0.34436767E+02    0.45911726E+02    0.13764154E+03    0.33321822E+00    0.33356010E+00    0.10467522E+03    0.10466618E+03    0.10459503E+03
    0.32200000E+06    0.11475030E+02    0.34436114E+02    0.45911144E+02    0.13764040E+03    0.33322662E+00    0.33355864E+00    0.10467324E+03    0.10466486E+03    0.10459416E+03
    0.32400000E+06    0.11475095E+02    0.34435474E+02    0.45910570E+02    0.13763926E+03    0.33323472E+00    0.33355721E+00    0.10467129E+03    0.10466355E+03    0.10459330E+03
    0.32600000E+06    0.11475156E+02    0.34434847E+02    0.45910002E+02    0.13763815E+03    0.33324254E+00    0.33355580E+00    0.10466938E+03    0.10466225E+03    0.10459245E+03
    0.32800000E+06    0.11475211E+02    0.34434231E+02    0.45909442E+02    0.13763704E+03    0.33325009E+00    0.33355441E+00    0.10466751E+03    0.10466098E+03    0.10459161E+03
    0.33000000E+06    0.11475261E+02    0.34433628E+02    0.45908889E+02    0.13763595E+03    0.33325738E+00    0.33355304E+00    0.10466568E+03    0.10465972E+03    0.10459078E+03
    0.33200000E+06    0.11475306E+02    0.34433036E+02    0.45908342E+02    0.13763487E+03    0.33326442E+00    0.33355169E+00    0.10466388E+03    0.10465847E+03    0.10458996E+03
    0.33400000E+06    0.11475346E+02    0.34432456E+02    0.45907802E+02    0.13763380E+03    0.33327122E+00    0.33355035E+00    0.10466212E+03    0.10465724E+03    0.10458915E+03
    0.33600000E+06    0.11475383E+02    0.34431886E+02    0.45907269E+02    0.13763274E+03    0.33327779E+00    0.33354904E+00    0.10466038E+03    0.10465602E+03    0.10458834E+03
    0.33800000E+06    0.11475415E+02    0.34431327E+02    0.45906742E+02    0.13763170E+03    0.33328413E+00    0.33354774E+00    0.10465868E+03    0.10465482E+03    0.10458755E+03
    0.34000000E+06    0.11475443E+02    0.34430778E+02    0.45906221E+02    0.13763067E+03    0.33329026E+00    0.33354646E+00    0.10465701E+03    0.10465363E+03    0.10458676E+03
    0.34200000E+06    0.11475467E+02    0.34430239E+02    0.45905706E+02    0.13762964E+03    0.33329618E+00    0.33354519E+00    0.10465538E+03    0.10465246E+03    0.10458599E+03
    0.34400000E+06    0.11475488E+02    0.34429710E+02    0.45905197E+02    0.13762863E+03    0.33330191E+00    0.33354395E+00    0.10465377E+03    0.10465130E+03    0.10458522E+03
    0.34600000E+06    0.11475505E+02    0.34429190E+02    0.45904695E+02    0.13762763E+03    0.33330744E+00    0.33354272E+00    0.10465219E+03    0.10465016E+03    0.10458446E+03
    0.34800000E+06    0.11475519E+02    0.34428679E+02    0.45904198E+02    0.13762664E+03    0.33331278E+00    0.33354150E+00    0.10465064E+03    0.10464902E+03    0.10458371E+03
    0.35000000E+06    0.11475529E+02    0.34428177E+02    0.45903707E+02    0.13762567E+03    0.33331795E+00    0.33354030E+00    0.10464911E+03    0.10464790E+03    0.10458297E+03
    0.35200000E+06    0.11475537E+02    0.34427684E+02    0.45903221E+02    0.13762470E+03    0.33332295E+00    0.33353912E+00    0.10464761E+03    0.10464680E+03    0.10458223E+03
    0.35400000E+06    0.11475542E+02    0.34427199E+02    0.45902741E+02    0.13762374E+03    0.33332777E+00    0.33353795E+00    0.10464614E+03    0.10464570E+03    0.10458150E+03
    0.35600000E+06    0.11475544E+02    0.34426723E+02    0.45902266E+02    0.13762279E+03    0.33333244E+00    0.33353680E+00    0.10464469E+03    0.10464462E+03    0.10458078E+03
    0.35800000E+06    0.11475543E+02    0.34426254E+02    0.45901797E+02    0.13762185E+03    0.33333696E+00    0.33353567E+00    0.10464326E+03    0.10464355E+03    0.10458007E+03
    0.36000000E+06    0.11475539E+02    0.34425793E+02    0.45901333E+02    0.13762093E+03    0.33334132E+00    0.33353454E+00    0.10464186E+03    0.10464249E+03    0.10457936E+03
    0.36200000E+06    0.11475534E+02    0.34425340E+02    0.45900874E+02    0.13762001E+03    0.33334554E+00    0.33353344E+00    0.10464049E+03    0.10464144E+03    0.10457866E+03
    0.36400000E+06    0.11475526E+02    0.34424894E+02    0.45900420E+02    0.13761910E+03    0.33334962E+00    0.33353234E+00    0.10463913E+03    0.10464041E+03    0.10457797E+03
    0.36600000E+06    0.11475515E+02    0.34424455E+02    0.45899971E+02    0.13761820E+03    0.33335357E+00    0.33353126E+00    0.10463780E+03    0.10463939E+03    0.10457729E+03
    0.36800000E+06    0.11475503E+02    0.34424024E+02    0.45899526E+02    0.13761731E+03    0.33335739E+00    0.33353019E+00    0.10463648E+03    0.10463837E+03    0.10457661E+03
    0.37000000E+06    0.11475488E+02    0.34423599E+02    0.45899087E+02    0.13761642E+03    0.33336108E+00    0.33352914E+00    0.10463519E+03    0.10463737E+03    0.10457594E+03
    0.37200000E+06    0.11475472E+02    0.34423181E+02    0.45898652E+02    0.13761555E+03    0.33336466E+00    0.33352810E+00    0.10463392E+03    0.10463638E+03    0.10457528E+03
    0.37400000E+06    0.11475453E+02    0.34422769E+02    0.45898222E+02    0.13761468E+03    0.33336811E+00    0.33352707E+00    0.10463267E+03    0.10463540E+03    0.10457462E+03
    0.37600000E+06    0.11475433E+02    0.34422363E+02    0.45897797E+02    0.13761383E+03    0.33337146E+00    0.33352606E+00    0.10463144E+03    0.10463443E+03    0.10457397E+03
    0.37800000E+06    0.11475412E+02    0.34421964E+02    0.45897376E+02    0.13761298E+03    0.33337469E+00    0.33352505E+00    0.10463022E+03    0.10463347E+03    0.10457332E+03
    0.38000000E+06    0.11475388E+02    0.34421571E+02    0.45896959E+02    0.13761214E+03    0.33337782E+00    0.33352406E+00    0.10462903E+03    0.10463252E+03    0.10457268E+03
    0.38200000E+06    0.11475363E+02    0.34421183E+02    0.45896547E+02    0.13761130E+03    0.33338085E+00    0.33352308E+00    0.10462785E+03    0.10463158E+03    0.10457205E+03
    0.38400000E+06    0.11475337E+02    0.34420802E+02    0.45896139E+02    0.13761048E+03    0.33338378E+00    0.33352212E+00    0.10462669E+03    0.10463065E+03    0.10457143E+03
    0.38600000E+06    0.11475309E+02    0.34420426E+02    0.45895735E+02    0.13760966E+03    0.33338661E+00    0.33352116E+00    0.10462555E+03    0.10462973E+03    0.10457080E+03
    0.38800000E+06    0.11475280E+02    0.34420055E+02    0.45895335E+02    0.13760885E+03    0.33338935E+00    0.33352022E+00    0.10462442E+03    0.10462882E+03    0.10457019E+03
    0.39000000E+06    0.11475249E+02    0.34419690E+02    0.45894939E+02    0.13760805E+03    0.33339200E+00    0.33351928E+00    0.10462331E+03    0.10462792E+03    0.10456958E+03
    0.39200000E+06    0.11475218E+02    0.34419330E+02    0.45894548E+02    0.13760726E+03    0.33339457E+00    0.33351836E+00    0.10462222E+03    0.10462702E+03    0.10456898E+03
    0.39400000E+06    0.11475185E+02    0.34418975E+02    0.45894160E+02    0.13760647E+03    0.33339706E+00    0.33351745E+00    0.10462114E+03    0.10462614E+03    0.10456838E+03
    0.39600000E+06    0.11475151E+02    0.34418625E+02    0.45893776E+02    0.13760569E+03    0.33339946E+00    0.33351655E+00    0.10462007E+03    0.10462526E+03    0.10456779E+03
    0.39800000E+06    0.11475116E+02    0.34418280E+02    0.45893396E+02    0.13760492E+03    0.33340179E+00    0.33351566E+00    0.10461903E+03    0.10462440E+03    0.10456720E+03
    0.40000000E+06    0.11475080E+02    0.34417939E+02    0.45893019E+02    0.13760416E+03    0.33340404E+00    0.33351478E+00    0.10461799E+03    0.10462354E+03    0.10456662E+03
    0.40200000E+06    0.11475043E+02    0.34417604E+02    0.45892647E+02    0.13760340E+03    0.33340622E+00    0.33351391E+00    0.10461697E+03    0.10462269E+03    0.10456604E+03
    0.40400000E+06    0.11475005E+02    0.34417272E+02    0.45892278E+02    0.13760265E+03    0.33340832E+00    0.33351305E+00    0.10461596E+03    0.10462185E+03    0.10456547E+03
    0.40600000E+06    0.11474966E+02    0.34416946E+02    0.45891912E+02    0.13760190E+03    0.33341036E+00    0.33351220E+00    0.10461497E+03    0.10462101E+03    0.10456491E+03
    0.40800000E+06    0.11474927E+02    0.34416623E+02    0.45891550E+02    0.13760116E+03    0.33341234E+00    0.33351135E+00    0.10461399E+03    0.10462019E+03    0.10456434E+03
    0.41000000E+06    0.11474886E+02    0.34416305E+02    0.45891191E+02    0.13760043E+03    0.33341424E+00    0.33351052E+00    0.10461302E+03    0.10461937E+03    0.10456379E+03
    0.41200000E+06    0.11474845E+02    0.34415991E+02    0.45890836E+02    0.13759971E+03    0.33341609E+00    0.33350970E+00    0.10461207E+03    0.10461856E+03    0.10456324E+03
    0.41400000E+06    0.11474803E+02    0.34415681E+02    0.45890485E+02    0.13759899E+03    0.33341788E+00    0.33350889E+00    0.10461113E+03    0.10461776E+03    0.10456269E+03
    0.41600000E+06    0.11474761E+02    0.34415375E+02    0.45890136E+02    0.13759827E+03    0.33341961E+00    0.33350808E+00    0.10461020E+03    0.10461697E+03    0.10456215E+03
    0.41800000E+06    0.11474718E+02    0.34415073E+02    0.45889791E+02    0.13759757E+03    0.33342128E+00    0.33350729E+00    0.10460928E+03    0.10461618E+03    0.10456161E+03
    0.42000000E+06    0.11474674E+02    0.34414775E+02    0.45889449E+02    0.13759687E+03    0.33342290E+00    0.33350650E+00    0.10460837E+03    0.10461540E+03    0.10456108E+03
    0.42200000E+06    0.11474630E+02    0.34414480E+02    0.45889110E+02    0.13759617E+03    0.33342447E+00    0.33350572E+00    0.10460748E+03    0.10461463E+03    0.10456055E+03
    0.42400000E+06    0.11474585E+02    0.34414189E+02    0.45888774E+02    0.13759548E+03    0.33342598E+00    0.33350495E+00    0.10460659E+03    0.10461386E+03    0.10456003E+03
    0.42600000E+06    0.11474540E+02    0.34413902E+02    0.45888442E+02    0.13759480E+03    0.33342745E+00    0.33350419E+00    0.10460572E+03    0.10461310E+03    0.10455951E+03
    0.42800000E+06    0.11474494E+02    0.34413618E+02    0.45888112E+02    0.13759412E+03    0.33342886E+00    0.33350343E+00    0.10460486E+03    0.10461235E+03    0.10455900E+03
    0.43000000E+06    0.11474447E+02    0.34413338E+02    0.45887785E+02    0.13759345E+03    0.33343023E+00    0.33350268E+00    0.10460400E+03    0.10461161E+03    0.10455849E+03
    0.43200000E+06    0.11474401E+02    0.34413061E+02    0.45887462E+02    0.13759279E+03    0.33343156E+00    0.33350195E+00    0.10460316E+03    0.10461087E+03    0.10455798E+03
    0.43400000E+06    0.11474353E+02    0.34412788E+02    0.45887141E+02    0.13759213E+03    0.33343284E+00    0.33350122E+00    0.10460233E+03    0.10461014E+03    0.10455748E+03
    0.43600000E+06    0.11474306E+02    0.34412517E+02    0.45886823E+02    0.13759147E+03    0.33343408E+00    0.33350049E+00    0.10460151E+03    0.10460941E+03    0.10455698E+03
    0.43800000E+06    0.11474258E+02    0.34412250E+02    0.45886508E+02    0.13759082E+03    0.33343528E+00    0.33349978E+00    0.10460070E+03    0.10460869E+03    0.10455649E+03
    0.44000000E+06    0.11474210E+02    0.34411986E+02    0.45886196E+02    0.13759018E+03    0.33343643E+00    0.33349907E+00    0.10459989E+03    0.10460798E+03    0.10455600E+03
    0.44200000E+06    0.11474161E+02    0.34411725E+02    0.45885886E+02    0.13758954E+03    0.33343755E+00    0.33349837E+00    0.10459910E+03    0.10460728E+03    0.10455551E+03
    0.44400000E+06    0.11474112E+02    0.34411467E+02    0.45885579E+02    0.13758890E+03    0.33343864E+00    0.33349767E+00    0.10459832E+03    0.10460658E+03    0.10455503E+03
    0.44600000E+06    0.11474063E+02    0.34411211E+02    0.45885275E+02    0.13758827E+03    0.33343968E+00    0.33349698E+00    0.10459754E+03    0.10460588E+03    0.10455455E+03
    0.44800000E+06    0.11474014E+02    0.34410959E+02    0.45884973E+02    0.13758765E+03    0.33344069E+00    0.33349630E+00    0.10459677E+03    0.10460520E+03    0.10455408E+03
    0.45000000E+06    0.11473964E+02    0.34410710E+02    0.45884674E+02    0.13758703E+03    0.33344167E+00    0.33349563E+00    0.10459602E+03    0.10460451E+03    0.10455361E+03
    0.45200000E+06    0.11473915E+02    0.34410463E+02    0.45884378E+02    0.13758642E+03    0.33344261E+00    0.33349496E+00    0.10459527E+03    0.10460384E+03    0.10455314E+03
    0.45400000E+06    0.11473865E+02    0.34410219E+02    0.45884084E+02    0.13758581E+03    0.33344352E+00    0.33349430E+00    0.10459452E+03    0.10460317E+03    0.10455268E+03
    0.45600000E+06    0.11473814E+02    0.34409978E+02    0.45883792E+02    0.13758521E+03    0.33344440E+00    0.33349365E+00    0.10459379E+03    0.10460250E+03    0.10455222E+03
    0.45800000E+06    0.11473764E+02    0.34409739E+02    0.45883503E+02    0.13758461E+03    0.33344525E+00    0.33349300E+00    0.10459307E+03    0.10460184E+03    0.10455176E+03
    0.46000000E+06    0.11473713E+02    0.34409503E+02    0.45883217E+02    0.13758401E+03    0.33344607E+00    0.33349236E+00    0.10459235E+03    0.10460119E+03    0.10455131E+03
    0.46200000E+06    0.11473663E+02    0.34409270E+02    0.45882932E+02    0.13758342E+03    0.33344686E+00    0.33349173E+00    0.10459164E+03    0.10460054E+03    0.10455086E+03
    0.46400000E+06    0.11473612E+02    0.34409039E+02    0.45882651E+02    0.13758283E+03    0.33344762E+00    0.33349110E+00    0.10459094E+03    0.10459990E+03    0.10455042E+03
    0.46600000E+06    0.11473561E+02    0.34408810E+02    0.45882371E+02    0.13758225E+03    0.33344836E+00    0.33349048E+00    0.10459024E+03    0.10459926E+03    0.10454998E+03
    0.46800000E+06    0.11473510E+02    0.34408584E+02    0.45882094E+02    0.13758168E+03    0.33344907E+00    0.33348986E+00    0.10458955E+03    0.10459863E+03    0.10454954E+03
    0.47000000E+06    0.11473459E+02    0.34408360E+02    0.45881819E+02    0.13758110E+03    0.33344975E+00    0.33348925E+00    0.10458887E+03    0.10459800E+03    0.10454910E+03
    0.47200000E+06    0.11473408E+02    0.34408138E+02    0.45881546E+02    0.13758054E+03    0.33345041E+00    0.33348864E+00    0.10458820E+03    0.10459738E+03    0.10454867E+03
    0.47400000E+06    0.11473357E+02    0.34407919E+02    0.45881276E+02    0.13757997E+03    0.33345105E+00    0.33348804E+00    0.10458753E+03    0.10459677E+03    0.10454824E+03
    0.47600000E+06    0.11473305E+02    0.34407702E+02    0.45881007E+02    0.13757941E+03    0.33345166E+00    0.33348745E+00    0.10458687E+03    0.10459615E+03    0.10454782E+03
    0.47800000E+06    0.11473254E+02    0.34407487E+02    0.45880741E+02    0.13757886E+03    0.33345225E+00    0.33348686E+00    0.10458622E+03    0.10459555E+03    0.10454739E+03
    0.48000000E+06    0.11473203E+02    0.34407274E+02    0.45880477E+02    0.13757830E+03    0.33345282E+00    0.33348628E+00    0.10458557E+03    0.10459495E+03    0.10454698E+03
    0.48200000E+06    0.11473151E+02    0.34407064E+02    0.45880215E+02    0.13757776E+03    0.33345337E+00    0.33348570E+00    0.10458493E+03    0.10459435E+03    0.10454656E+03
    0.48400000E+06    0.11473100E+02    0.34406855E+02    0.45879955E+02    0.13757721E+03    0.33345389E+00    0.33348513E+00    0.10458430E+03    0.10459376E+03    0.10454615E+03
    0.48600000E+06    0.11473048E+02    0.34406649E+02    0.45879697E+02    0.13757667E+03    0.33345440E+00    0.33348456E+00    0.10458367E+03    0.10459317E+03    0.10454574E+03
    0.48800000E+06    0.11472997E+02    0.34406444E+02    0.45879441E+02    0.13757614E+03    0.33345488E+00    0.33348400E+00    0.10458305E+03    0.10459258E+03    0.10454533E+03
    0.49000000E+06    0.11472946E+02    0.34406242E+02    0.45879187E+02    0.13757561E+03    0.33345535E+00    0.33348344E+00    0.10458243E+03    0.10459201E+03    0.10454493E+03
    0.49200000E+06    0.11472894E+02    0.34406041E+02    0.45878935E+02    0.13757508E+03    0.33345580E+00    0.33348289E+00    0.10458183E+03    0.10459143E+03    0.10454452E+03
    0.49400000E+06    0.11472843E+02    0.34405843E+02    0.45878686E+02    0.13757456E+03    0.33345623E+00    0.33348234E+00    0.10458122E+03    0.10459086E+03    0.10454413E+03
    0.49600000E+06    0.11472791E+02    0.34405646E+02    0.45878437E+02    0.13757404E+03    0.33345665E+00    0.33348180E+00    0.10458062E+03    0.10459030E+03    0.10454373E+03
    0.49800000E+06    0.11472740E+02    0.34405451E+02    0.45878191E+02    0.13757352E+03    0.33345705E+00    0.33348127E+00    0.10458003E+03    0.10458973E+03    0.10454334E+03
    0.50000000E+06    0.11472689E+02    0.34405258E+02    0.45877947E+02    0.13757301E+03    0.33345743E+00    0.33348073E+00    0.10457944E+03    0.10458918E+03    0.10454295E+03
    0.50200000E+06    0.11472638E+02    0.34405067E+02    0.45877705E+02    0.13757250E+03    0.33345779E+00    0.33348021E+00    0.10457886E+03    0.10458863E+03    0.10454256E+03
    0.50400000E+06    0.11472586E+02    0.34404878E+02    0.45877464E+02    0.13757199E+03    0.33345814E+00    0.33347968E+00    0.10457829E+03    0.10458808E+03    0.10454218E+03
    0.50600000E+06    0.11472535E+02    0.34404690E+02    0.45877225E+02    0.13757149E+03    0.33345847E+00    0.33347916E+00    0.10457772E+03    0.10458753E+03    0.10454180E+03
    0.50800000E+06    0.11472484E+02    0.34404504E+02    0.45876988E+02    0.13757099E+03    0.33345879E+00    0.33347865E+00    0.10457715E+03    0.10458699E+03    0.10454142E+03
    0.51000000E+06    0.11472433E+02    0.34404320E+02    0.45876753E+02    0.13757050E+03    0.33345910E+00    0.33347814E+00    0.10457659E+03    0.10458646E+03    0.10454104E+03
    0.51200000E+06    0.11472383E+02    0.34404137E+02    0.45876520E+02    0.13757000E+03    0.33345939E+00    0.33347763E+00    0.10457604E+03    0.10458592E+03    0.10454067E+03
    0.51400000E+06    0.11472332E+02    0.34403956E+02    0.45876288E+02    0.13756952E+03    0.33345967E+00    0.33347713E+00    0.10457549E+03    0.10458539E+03    0.10454030E+03
    0.51600000E+06    0.11472281E+02    0.34403777E+02    0.45876058E+02    0.13756903E+03    0.33345994E+00    0.33347664E+00    0.10457494E+03    0.10458487E+03    0.10453993E+03
    0.51800000E+06    0.11472231E+02    0.34403599E+02    0.45875829E+02    0.13756855E+03    0.33346019E+00    0.33347614E+00    0.10457440E+03    0.10458435E+03    0.10453956E+03
    0.52000000E+06    0.11472180E+02    0.34403423E+02    0.45875603E+02    0.13756807E+03    0.33346043E+00    0.33347565E+00    0.10457386E+03    0.10458383E+03    0.10453920E+03
    0.52200000E+06    0.11472130E+02    0.34403248E+02    0.45875377E+02    0.13756760E+03    0.33346066E+00    0.33347517E+00    0.10457333E+03    0.10458332E+03    0.10453884E+03
    0.52400000E+06    0.11472079E+02    0.34403075E+02    0.45875154E+02    0.13756712E+03    0.33346087E+00    0.33347469E+00    0.10457281E+03    0.10458281E+03    0.10453848E+03
    0.52600000E+06    0.11472029E+02    0.34402903E+02    0.45874932E+02    0.13756666E+03    0.33346108E+00    0.33347421E+00    0.10457229E+03    0.10458230E+03    0.10453812E+03
    0.52800000E+06    0.11471979E+02    0.34402733E+02    0.45874712E+02    0.13756619E+03    0.33346127E+00    0.33347374E+00    0.10457177E+03    0.10458180E+03    0.10453777E+03
    0.53000000E+06    0.11471929E+02    0.34402564E+02    0.45874493E+02    0.13756573E+03    0.33346146E+00    0.33347327E+00    0.10457126E+03    0.10458130E+03    0.10453742E+03
    0.53200000E+06    0.11471879E+02    0.34402397E+02    0.45874276E+02    0.13756527E+03    0.33346163E+00    0.33347281E+00    0.10457075E+03    0.10458081E+03    0.10453707E+03
    0.53400000E+06    0.11471830E+02    0.34402231E+02    0.45874060E+02    0.13756481E+03    0.33346179E+00    0.33347235E+00    0.10457024E+03    0.10458032E+03    0.10453672E+03
    0.53600000E+06    0.11471780E+02    0.34402066E+02    0.45873846E+02    0.13756436E+03    0.33346195E+00    0.33347189E+00    0.10456974E+03    0.10457983E+03    0.10453638E+03
    0.53800000E+06    0.11471730E+02    0.34401903E+02    0.45873634E+02    0.13756391E+03    0.33346209E+00    0.33347144E+00    0.10456925E+03    0.10457934E+03    0.10453603E+03
    0.54000000E+06    0.11471681E+02    0.34401741E+02    0.45873422E+02    0.13756346E+03    0.33346222E+00    0.33347099E+00    0.10456875E+03    0.10457886E+03    0.10453569E+03
    0.54200000E+06    0.11471632E+02    0.34401581E+02    0.45873213E+02    0.13756301E+03    0.33346235E+00    0.33347054E+00    0.10456827E+03    0.10457838E+03    0.10453536E+03
    0.54400000E+06    0.11471583E+02    0.34401422E+02    0.45873005E+02    0.13756257E+03    0.33346247E+00    0.33347010E+00    0.10456778E+03    0.10457791E+03    0.10453502E+03
    0.54600000E+06    0.11471534E+02    0.34401264E+02    0.45872798E+02    0.13756213E+03    0.33346257E+00    0.33346966E+00    0.10456730E+03    0.10457744E+03    0.10453469E+03
    0.54800000E+06    0.11471485E+02    0.34401107E+02    0.45872592E+02    0.13756170E+03    0.33346267E+00    0.33346922E+00    0.10456683E+03    0.10457697E+03    0.10453436E+03
    0.55000000E+06    0.11471437E+02    0.34400952E+02    0.45872388E+02    0.13756127E+03    0.33346276E+00    0.33346879E+00    0.10456635E+03    0.10457651E+03    0.10453403E+03
    0.55200000E+06    0.11471388E+02    0.34400798E+02    0.45872186E+02    0.13756083E+03    0.33346285E+00    0.33346836E+00    0.10456589E+03    0.10457604E+03    0.10453370E+03
    0.55400000E+06    0.11471340E+02    0.34400645E+02    0.45871985E+02    0.13756041E+03    0.33346292E+00    0.33346793E+00    0.10456542E+03    0.10457558E+03    0.10453337E+03
    0.55600000E+06    0.11471291E+02    0.34400493E+02    0.45871785E+02    0.13755998E+03    0.33346299E+00    0.33346751E+00    0.10456496E+03    0.10457513E+03    0.10453305E+03
    0.55800000E+06    0.11471243E+02    0.34400343E+02    0.45871586E+02    0.13755956E+03    0.33346305E+00    0.33346709E+00    0.10456450E+03    0.10457468E+03    0.10453273E+03
    0.56000000E+06    0.11471195E+02    0.34400194E+02    0.45871389E+02    0.13755914E+03    0.33346311E+00    0.33346668E+00    0.10456405E+03    0.10457423E+03    0.10453241E+03
    0.56200000E+06    0.11471148E+02    0.34400045E+02    0.45871193E+02    0.13755872E+03    0.33346316E+00    0.33346626E+00    0.10456360E+03    0.10457378E+03    0.10453209E+03
    0.56400000E+06    0.11471100E+02    0.34399898E+02    0.45870999E+02    0.13755831E+03    0.33346320E+00    0.33346585E+00    0.10456315E+03    0.10457334E+03    0.10453178E+03
    0.56600000E+06    0.11471053E+02    0.34399753E+02    0.45870805E+02    0.13755790E+03    0.33346323E+00    0.33346545E+00    0.10456271E+03    0.10457290E+03    0.10453147E+03
    0.56800000E+06    0.11471005E+02    0.34399608E+02    0.45870613E+02    0.13755749E+03    0.33346326E+00    0.33346504E+00    0.10456227E+03    0.10457246E+03    0.10453116E+03
    0.57000000E+06    0.11470958E+02    0.34399464E+02    0.45870423E+02    0.13755708E+03    0.33346328E+00    0.33346464E+00    0.10456183E+03    0.10457202E+03    0.10453085E+03
    0.57200000E+06    0.11470911E+02    0.34399322E+02    0.45870233E+02    0.13755668E+03    0.33346330E+00    0.33346424E+00    0.10456140E+03    0.10457159E+03    0.10453054E+03
    0.57400000E+06    0.11470864E+02    0.34399180E+02    0.45870045E+02    0.13755627E+03    0.33346331E+00    0.33346385E+00    0.10456097E+03    0.10457116E+03    0.10453023E+03
    0.57600000E+06    0.11470818E+02    0.34399040E+02    0.45869858E+02    0.13755587E+03    0.33346331E+00    0.33346346E+00    0.10456054E+03    0.10457074E+03    0.10452993E+03
    0.57800000E+06    0.11470771E+02    0.34398900E+02    0.45869672E+02    0.13755548E+03    0.33346331E+00    0.33346307E+00    0.10456012E+03    0.10457031E+03    0.10452963E+03
    0.58000000E+06    0.11470725E+02    0.34398762E+02    0.45869487E+02    0.13755508E+03    0.33346331E+00    0.33346268E+00    0.10455970E+03    0.10456989E+03    0.10452933E+03
    0.58200000E+06    0.11470679E+02    0.34398625E+02    0.45869304E+02    0.13755469E+03    0.33346330E+00    0.33346230E+00    0.10455928E+03    0.10456947E+03    0.10452903E+03
    0.58400000E+06    0.11470633E+02    0.34398489E+02    0.45869121E+02    0.13755430E+03    0.33346328E+00    0.33346192E+00    0.10455887E+03    0.10456906E+03    0.10452873E+03
    0.58600000E+06    0.11470587E+02    0.34398353E+02    0.45868940E+02    0.13755391E+03    0.33346326E+00    0.33346154E+00    0.10455846E+03    0.10456864E+03    0.10452844E+03
    0.58800000E+06    0.11470541E+02    0.34398219E+02    0.45868760E+02    0.13755353E+03    0.33346323E+00    0.33346117E+00    0.10455805E+03    0.10456823E+03    0.10452815E+03
    0.59000000E+06    0.11470496E+02    0.34398086E+02    0.45868581E+02    0.13755315E+03    0.33346320E+00    0.33346079E+00    0.10455764E+03    0.10456783E+03    0.10452786E+03
    0.59200000E+06    0.11470450E+02    0.34397953E+02    0.45868404E+02    0.13755277E+03    0.33346317E+00    0.33346043E+00    0.10455724E+03    0.10456742E+03    0.10452757E+03
    0.59400000E+06    0.11470405E+02    0.34397822E+02    0.45868227E+02    0.13755239E+03    0.33346313E+00    0.33346006E+00    0.10455684E+03    0.10456702E+03    0.10452728E+03
    0.59600000E+06    0.11470360E+02    0.34397691E+02    0.45868051E+02    0.13755201E+03    0.33346309E+00    0.33345969E+00    0.10455644E+03    0.10456662E+03    0.10452699E+03
    0.59800000E+06    0.11470315E+02    0.34397562E+02    0.45867877E+02    0.13755164E+03    0.33346304E+00    0.33345933E+00    0.10455605E+03    0.10456622E+03    0.10452671E+03
    0.60000000E+06    0.11470271E+02    0.34397433E+02    0.45867704E+02    0.13755127E+03    0.33346299E+00    0.33345897E+00    0.10455566E+03    0.10456583E+03    0.10452643E+03
    0.60200000E+06    0.11470226E+02    0.34397305E+02    0.45867531E+02    0.13755090E+03    0.33346293E+00    0.33345862E+00    0.10455527E+03    0.10456543E+03    0.10452615E+03
    0.60400000E+06    0.11470182E+02    0.34397178E+02    0.45867360E+02    0.13755053E+03    0.33346287E+00    0.33345826E+00    0.10455488E+03    0.10456504E+03    0.10452587E+03
    0.60600000E+06    0.11470138E+02    0.34397052E+02    0.45867190E+02    0.13755016E+03    0.33346281E+00    0.33345791E+00    0.10455450E+03    0.10456465E+03    0.10452559E+03
    0.60800000E+06    0.11470094E+02    0.34396927E+02    0.45867021E+02    0.13754980E+03    0.33346274E+00    0.33345756E+00    0.10455412E+03    0.10456427E+03    0.10452531E+03
    0.61000000E+06    0.11470050E+02    0.34396803E+02    0.45866853E+02    0.13754944E+03    0.33346267E+00    0.33345721E+00    0.10455374E+03    0.10456389E+03    0.10452504E+03
    0.61200000E+06    0.11470006E+02    0.34396679E+02    0.45866686E+02    0.13754908E+03    0.33346260E+00    0.33345687E+00    0.10455337E+03    0.10456350E+03    0.10452477E+03
    0.61400000E+06    0.11469963E+02    0.34396557E+02    0.45866520E+02    0.13754872E+03    0.33346252E+00    0.33345653E+00    0.10455300E+03    0.10456313E+03    0.10452450E+03
    0.61600000E+06    0.11469919E+02    0.34396435E+02    0.45866354E+02    0.13754837E+03    0.33346244E+00    0.33345619E+00    0.10455263E+03    0.10456275E+03    0.10452423E+03
    0.61800000E+06    0.11469876E+02    0.34396314E+02    0.45866190E+02    0.13754802E+03    0.33346236E+00    0.33345585E+00    0.10455226E+03    0.10456238E+03    0.10452396E+03
    0.62000000E+06    0.11469833E+02    0.34396194E+02    0.45866027E+02    0.13754766E+03    0.33346227E+00    0.33345551E+00    0.10455189E+03    0.10456200E+03    0.10452369E+03
    0.62200000E+06    0.11469790E+02    0.34396075E+02    0.45865865E+02    0.13754732E+03    0.33346219E+00    0.33345518E+00    0.10455153E+03    0.10456163E+03    0.10452343E+03
    0.62400000E+06    0.11469748E+02    0.34395956E+02    0.45865704E+02    0.13754697E+03    0.33346209E+00    0.33345485E+00    0.10455117E+03    0.10456127E+03    0.10452316E+03
    0.62600000E+06    0.11469705E+02    0.34395839E+02    0.45865544E+02    0.13754662E+03    0.33346200E+00    0.33345452E+00    0.10455081E+03    0.10456090E+03    0.10452290E+03
    0.62800000E+06    0.11469663E+02    0.34395722E+02    0.45865384E+02    0.13754628E+03    0.33346190E+00    0.33345420E+00    0.10455046E+03    0.10456054E+03    0.10452264E+03
    0.63000000E+06    0.11469621E+02    0.34395605E+02    0.45865226E+02    0.13754594E+03    0.33346180E+00    0.33345387E+00    0.10455010E+03    0.10456018E+03    0.10452238E+03
    0.63200000E+06    0.11469579E+02    0.34395490E+02    0.45865069E+02    0.13754560E+03    0.33346170E+00    0.33345355E+00    0.10454975E+03    0.10455982E+03    0.10452212E+03
    0.63400000E+06    0.11469537E+02    0.34395375E+02    0.45864912E+02    0.13754526E+03    0.33346160E+00    0.33345323E+00    0.10454940E+03    0.10455946E+03    0.10452187E+03
    0.63600000E+06    0.11469495E+02    0.34395261E+02    0.45864756E+02    0.13754493E+03    0.33346149E+00    0.33345291E+00    0.10454906E+03    0.10455911E+03    0.10452161E+03
    0.63800000E+06    0.11469454E+02    0.34395148E+02    0.45864602E+02    0.13754459E+03    0.33346138E+00    0.33345260E+00    0.10454871E+03    0.10455875E+03    0.10452136E+03
    0.64000000E+06    0.11469412E+02    0.34395036E+02    0.45864448E+02    0.13754426E+03    0.33346127E+00    0.33345228E+00    0.10454837E+03    0.10455840E+03    0.10452111E+03
    0.64200000E+06    0.11469371E+02    0.34394924E+02    0.45864295E+02    0.13754393E+03    0.33346116E+00    0.33345197E+00    0.10454803E+03    0.10455805E+03    0.10452085E+03
    0.64400000E+06    0.11469330E+02    0.34394813E+02    0.45864143E+02    0.13754360E+03    0.33346104E+00    0.33345166E+00    0.10454769E+03    0.10455771E+03    0.10452061E+03
    0.64600000E+06    0.11469289E+02    0.34394702E+02    0.45863992E+02    0.13754328E+03    0.33346092E+00    0.33345135E+00    0.10454736E+03    0.10455736E+03    0.10452036E+03
    0.64800000E+06    0.11469249E+02    0.34394593E+02    0.45863841E+02    0.13754295E+03    0.33346080E+00    0.33345105E+00    0.10454703E+03    0.10455702E+03    0.10452011E+03
    0.65000000E+06    0.11469208E+02    0.34394484E+02    0.45863692E+02    0.13754263E+03    0.33346068E+00    0.33345074E+00    0.10454669E+03    0.10455668E+03    0.10451987E+03
    0.65200000E+06    0.11469168E+02    0.34394375E+02    0.45863543E+02    0.13754231E+03    0.33346056E+00    0.33345044E+00    0.10454636E+03    0.10455634E+03    0.10451962E+03
    0.65400000E+06    0.11469128E+02    0.34394268E+02    0.45863395E+02    0.13754199E+03    0.33346044E+00    0.33345014E+00    0.10454604E+03    0.10455600E+03    0.10451938E+03
    0.65600000E+06    0.11469087E+02    0.34394161E+02    0.45863248E+02    0.13754167E+03    0.33346031E+00    0.33344984E+00    0.10454571E+03    0.10455567E+03    0.10451914E+03
    0.65800000E+06    0.11469048E+02    0.34394055E+02    0.45863102E+02    0.13754135E+03    0.33346018E+00    0.33344955E+00    0.10454539E+03    0.10455534E+03    0.10451890E+03
    0.66000000E+06    0.11469008E+02    0.34393949E+02    0.45862957E+02    0.13754104E+03    0.33346005E+00    0.33344925E+00    0.10454507E+03    0.10455500E+03    0.10451866E+03
    0.66200000E+06    0.11468968E+02    0.34393844E+02    0.45862812E+02    0.13754073E+03    0.33345992E+00    0.33344896E+00    0.10454475E+03    0.10455467E+03    0.10451842E+03
    0.66400000E+06    0.11468929E+02    0.34393740E+02    0.45862669E+02    0.13754042E+03    0.33345979E+00    0.33344867E+00    0.10454443E+03    0.10455435E+03    0.10451818E+03
    0.66600000E+06    0.11468890E+02    0.34393636E+02    0.45862526E+02    0.13754011E+03    0.33345965E+00    0.33344838E+00    0.10454412E+03    0.10455402E+03    0.10451795E+03
    0.66800000E+06    0.11468851E+02    0.34393533E+02    0.45862384E+02    0.13753980E+03    0.33345951E+00    0.33344809E+00    0.10454380E+03    0.10455370E+03    0.10451771E+03
    0.67000000E+06    0.11468812E+02    0.34393430E+02    0.45862242E+02    0.13753949E+03    0.33345938E+00    0.33344781E+00    0.10454349E+03    0.10455337E+03    0.10451748E+03
    0.67200000E+06    0.11468773E+02    0.34393328E+02    0.45862102E+02    0.13753919E+03    0.33345924E+00    0.33344752E+00    0.10454318E+03    0.10455305E+03    0.10451725E+03
    0.67400000E+06    0.11468735E+02    0.34393227E+02    0.45861962E+02    0.13753889E+03    0.33345910E+00    0.33344724E+00    0.10454287E+03    0.10455274E+03    0.10451702E+03
    0.67600000E+06    0.11468696E+02    0.34393126E+02    0.45861823E+02    0.13753858E+03    0.33345896E+00    0.33344696E+00    0.10454257E+03    0.10455242E+03    0.10451679E+03
    0.67800000E+06    0.11468658E+02    0.34393026E+02    0.45861684E+02    0.13753828E+03    0.33345881E+00    0.33344668E+00    0.10454226E+03    0.10455210E+03    0.10451656E+03
    0.68000000E+06    0.11468620E+02    0.34392927E+02    0.45861547E+02    0.13753799E+03    0.33345867E+00    0.33344640E+00    0.10454196E+03    0.10455179E+03    0.10451634E+03
    0.68200000E+06    0.11468582E+02    0.34392828E+02    0.45861410E+02    0.13753769E+03    0.33345853E+00    0.33344613E+00    0.10454166E+03    0.10455148E+03    0.10451611E+03
    0.68400000E+06    0.11468544E+02    0.34392730E+02    0.45861274E+02    0.13753739E+03    0.33345838E+00    0.33344585E+00    0.10454136E+03    0.10455117E+03    0.10451589E+03
    0.68600000E+06    0.11468506E+02    0.34392632E+02    0.45861138E+02    0.13753710E+03    0.33345823E+00    0.33344558E+00    0.10454107E+03    0.10455086E+03    0.10451566E+03
    0.68800000E+06    0.11468469E+02    0.34392535E+02    0.45861004E+02    0.13753681E+03    0.33345808E+00    0.33344531E+00    0.10454077E+03    0.10455055E+03    0.10451544E+03
    0.69000000E+06    0.11468431E+02    0.34392438E+02    0.45860870E+02    0.13753652E+03    0.33345794E+00    0.33344504E+00    0.10454048E+03    0.10455025E+03    0.10451522E+03
    0.69200000E+06    0.11468394E+02    0.34392342E+02    0.45860736E+02    0.13753623E+03    0.33345779E+00    0.33344478E+00    0.10454018E+03    0.10454994E+03    0.10451500E+03
    0.69400000E+06    0.11468357E+02    0.34392247E+02    0.45860604E+02    0.13753594E+03    0.33345764E+00    0.33344451E+00    0.10453989E+03    0.10454964E+03    0.10451478E+03
    0.69600000E+06    0.11468320E+02    0.34392152E+02    0.45860472E+02    0.13753565E+03    0.33345748E+00    0.33344425E+00    0.10453961E+03    0.10454934E+03    0.10451456E+03
    0.69800000E+06    0.11468284E+02    0.34392057E+02    0.45860341E+02    0.13753537E+03    0.33345733E+00    0.33344398E+00    0.10453932E+03    0.10454904E+03    0.10451435E+03
    0.70000000E+06    0.11468247E+02    0.34391963E+02    0.45860210E+02    0.13753508E+03    0.33345718E+00    0.33344372E+00    0.10453903E+03    0.10454874E+03    0.10451413E+03
    0.70200000E+06    0.11468211E+02    0.34391870E+02    0.45860081E+02    0.13753480E+03    0.33345702E+00    0.33344346E+00    0.10453875E+03    0.10454845E+03    0.10451392E+03
    0.70400000E+06    0.11468174E+02    0.34391777E+02    0.45859951E+02    0.13753452E+03    0.33345687E+00    0.33344320E+00    0.10453847E+03    0.10454815E+03    0.10451370E+03
    0.70600000E+06    0.11468138E+02    0.34391685E+02    0.45859823E+02    0.13753424E+03    0.33345671E+00    0.33344295E+00    0.10453819E+03    0.10454786E+03    0.10451349E+03
    0.70800000E+06    0.11468102E+02    0.34391593E+02    0.45859695E+02    0.13753396E+03    0.33345656E+00    0.33344269E+00    0.10453791E+03    0.10454757E+03    0.10451328E+03
    0.71000000E+06    0.11468066E+02    0.34391502E+02    0.45859568E+02    0.13753369E+03    0.33345640E+00    0.33344244E+00    0.10453763E+03    0.10454728E+03    0.10451307E+03
    0.71200000E+06    0.11468031E+02    0.34391411E+02    0.45859442E+02    0.13753341E+03    0.33345624E+00    0.33344219E+00    0.10453735E+03    0.10454699E+03    0.10451286E+03
    0.71400000E+06    0.11467995E+02    0.34391321E+02    0.45859316E+02    0.13753314E+03    0.33345608E+00    0.33344194E+00    0.10453708E+03    0.10454670E+03    0.10451265E+03
    0.71600000E+06    0.11467960E+02    0.34391231E+02    0.45859191E+02    0.13753287E+03    0.33345593E+00    0.33344169E+00    0.10453681E+03    0.10454642E+03    0.10451245E+03
    0.71800000E+06    0.11467924E+02    0.34391142E+02    0.45859066E+02    0.13753259E+03    0.33345577E+00    0.33344144E+00    0.10453654E+03    0.10454613E+03    0.10451224E+03
    0.72000000E+06    0.11467889E+02    0.34391053E+02    0.45858942E+02    0.13753232E+03    0.33345561E+00    0.33344119E+00    0.10453627E+03    0.10454585E+03    0.10451203E+03
    0.72200000E+06    0.11467854E+02    0.34390964E+02    0.45858819E+02    0.13753206E+03    0.33345545E+00    0.33344095E+00    0.10453600E+03    0.10454557E+03    0.10451183E+03
    0.72400000E+06    0.11467820E+02    0.34390877E+02    0.45858696E+02    0.13753179E+03    0.33345528E+00    0.33344070E+00    0.10453573E+03    0.10454529E+03    0.10451163E+03
    0.72600000E+06    0.11467785E+02    0.34390789E+02    0.45858574E+02    0.13753152E+03    0.33345512E+00    0.33344046E+00    0.10453546E+03    0.10454501E+03    0.10451142E+03
    0.72800000E+06    0.11467750E+02    0.34390702E+02    0.45858453E+02    0.13753126E+03    0.33345496E+00    0.33344022E+00    0.10453520E+03    0.10454474E+03    0.10451122E+03
    0.73000000E+06    0.11467716E+02    0.34390616E+02    0.45858332E+02    0.13753099E+03    0.33345480E+00    0.33343998E+00    0.10453494E+03    0.10454446E+03    0.10451102E+03
    0.73200000E+06    0.11467682E+02    0.34390530E+02    0.45858211E+02    0.13753073E+03    0.33345464E+00    0.33343974E+00    0.10453468E+03    0.10454419E+03    0.10451082E+03
    0.73400000E+06    0.11467648E+02    0.34390444E+02    0.45858092E+02    0.13753047E+03    0.33345447E+00    0.33343950E+00    0.10453442E+03    0.10454391E+03    0.10451063E+03
    0.73600000E+06    0.11467614E+02    0.34390359E+02    0.45857973E+02    0.13753021E+03    0.33345431E+00    0.33343927E+00    0.10453416E+03    0.10454364E+03    0.10451043E+03
    0.73800000E+06    0.11467580E+02    0.34390275E+02    0.45857854E+02    0.13752995E+03    0.33345415E+00    0.33343903E+00    0.10453390E+03    0.10454337E+03    0.10451023E+03
    0.74000000E+06    0.11467546E+02    0.34390190E+02    0.45857736E+02    0.13752970E+03    0.33345398E+00    0.33343880E+00    0.10453364E+03    0.10454310E+03    0.10451004E+03
    0.74200000E+06    0.11467512E+02    0.34390107E+02    0.45857619E+02    0.13752944E+03    0.33345382E+00    0.33343857E+00    0.10453339E+03    0.10454284E+03    0.10450984E+03
    0.74400000E+06    0.11467479E+02    0.34390023E+02    0.45857502E+02    0.13752918E+03    0.33345365E+00    0.33343833E+00    0.10453314E+03    0.10454257E+03    0.10450965E+03
    0.74600000E+06    0.11467446E+02    0.34389940E+02    0.45857386E+02    0.13752893E+03    0.33345349E+00    0.33343810E+00    0.10453288E+03    0.10454230E+03    0.10450946E+03
    0.74800000E+06    0.11467412E+02    0.34389858E+02    0.45857271E+02    0.13752868E+03    0.33345332E+00    0.33343788E+00    0.10453263E+03    0.10454204E+03    0.10450926E+03
    0.75000000E+06    0.11467379E+02    0.34389776E+02    0.45857155E+02    0.13752843E+03    0.33345316E+00    0.33343765E+00    0.10453238E+03    0.10454178E+03    0.10450907E+03
    0.75200000E+06    0.11467347E+02    0.34389694E+02    0.45857041E+02    0.13752818E+03    0.33345299E+00    0.33343742E+00    0.10453214E+03    0.10454152E+03    0.10450888E+03
    0.75400000E+06    0.11467314E+02    0.34389613E+02    0.45856927E+02    0.13752793E+03    0.33345283E+00    0.33343720E+00    0.10453189E+03    0.10454126E+03    0.10450869E+03
    0.75600000E+06    0.11467281E+02    0.34389533E+02    0.45856814E+02    0.13752768E+03    0.33345266E+00    0.33343697E+00    0.10453164E+03    0.10454100E+03    0.10450851E+03
    0.75800000E+06    0.11467249E+02    0.34389452E+02    0.45856701E+02    0.13752743E+03    0.33345250E+00    0.33343675E+00    0.10453140E+03    0.10454074E+03    0.10450832E+03
    0.76000000E+06    0.11467216E+02    0.34389372E+02    0.45856588E+02    0.13752719E+03    0.33345233E+00    0.33343653E+00    0.10453116E+03    0.10454049E+03    0.10450813E+03
    0.76200000E+06    0.11467184E+02    0.34389293E+02    0.45856477E+02    0.13752694E+03    0.33345216E+00    0.33343631E+00    0.10453092E+03    0.10454023E+03    0.10450795E+03
    0.76400000E+06    0.11467152E+02    0.34389214E+02    0.45856365E+02    0.13752670E+03    0.33345200E+00    0.33343609E+00    0.10453067E+03    0.10453998E+03    0.10450776E+03
    0.76600000E+06    0.11467120E+02    0.34389135E+02    0.45856255E+02    0.13752646E+03    0.33345183E+00    0.33343587E+00    0.10453044E+03    0.10453973E+03    0.10450758E+03
    0.76800000E+06    0.11467088E+02    0.34389056E+02    0.45856145E+02    0.13752622E+03    0.33345166E+00    0.33343566E+00    0.10453020E+03    0.10453947E+03    0.10450739E+03
    0.77000000E+06    0.11467056E+02    0.34388979E+02    0.45856035E+02    0.13752598E+03    0.33345150E+00    0.33343544E+00    0.10452996E+03    0.10453922E+03    0.10450721E+03
    0.77200000E+06    0.11467025E+02    0.34388901E+02    0.45855926E+02    0.13752574E+03    0.33345133E+00    0.33343522E+00    0.10452972E+03    0.10453898E+03    0.10450703E+03
    0.77400000E+06    0.11466993E+02    0.34388824E+02    0.45855817E+02    0.13752550E+03    0.33345116E+00    0.33343501E+00    0.10452949E+03    0.10453873E+03    0.10450685E+03
    0.77600000E+06    0.11466962E+02    0.34388747E+02    0.45855709E+02    0.13752526E+03    0.33345100E+00    0.33343480E+00    0.10452926E+03    0.10453848E+03    0.10450667E+03
    0.77800000E+06    0.11466931E+02    0.34388671E+02    0.45855601E+02    0.13752503E+03    0.33345083E+00    0.33343459E+00    0.10452902E+03    0.10453824E+03    0.10450649E+03
    0.78000000E+06    0.11466900E+02    0.34388595E+02    0.45855494E+02    0.13752479E+03    0.33345066E+00    0.33343438E+00    0.10452879E+03    0.10453799E+03    0.10450631E+03
    0.78200000E+06    0.11466869E+02    0.34388519E+02    0.45855387E+02    0.13752456E+03    0.33345050E+00    0.33343417E+00    0.10452856E+03    0.10453775E+03    0.10450613E+03
    0.78400000E+06    0.11466838E+02    0.34388444E+02    0.45855281E+02    0.13752433E+03    0.33345033E+00    0.33343396E+00    0.10452833E+03    0.10453751E+03    0.10450596E+03
    0.78600000E+06    0.11466807E+02    0.34388369E+02    0.45855176E+02    0.13752410E+03    0.33345016E+00    0.33343375E+00    0.10452811E+03    0.10453727E+03    0.10450578E+03
    0.78800000E+06    0.11466776E+02    0.34388294E+02    0.45855070E+02    0.13752387E+03    0.33344999E+00    0.33343355E+00    0.10452788E+03    0.10453703E+03    0.10450561E+03
    0.79000000E+06    0.11466746E+02    0.34388220E+02    0.45854966E+02    0.13752364E+03    0.33344983E+00    0.33343334E+00    0.10452765E+03    0.10453679E+03    0.10450543E+03
    0.79200000E+06    0.11466716E+02    0.34388146E+02    0.45854862E+02    0.13752341E+03    0.33344966E+00    0.33343314E+00    0.10452743E+03    0.10453655E+03    0.10450526E+03
    0.79400000E+06    0.11466685E+02    0.34388072E+02    0.45854758E+02    0.13752318E+03    0.33344949E+00    0.33343293E+00    0.10452721E+03    0.10453631E+03    0.10450509E+03
    0.79600000E+06    0.11466655E+02    0.34387999E+02    0.45854655E+02    0.13752296E+03    0.33344933E+00    0.33343273E+00    0.10452698E+03    0.10453608E+03    0.10450491E+03
    0.79800000E+06    0.11466625E+02    0.34387927E+02    0.45854552E+02    0.13752273E+03    0.33344916E+00    0.33343253E+00    0.10452676E+03    0.10453584E+03    0.10450474E+03
    0.80000000E+06    0.11466595E+02    0.34387854E+02    0.45854449E+02    0.13752251E+03    0.33344899E+00    0.33343233E+00    0.10452654E+03    0.10453561E+03    0.10450457E+03
    0.80200000E+06    0.11466566E+02    0.34387782E+02    0.45854348E+02    0.13752228E+03    0.33344883E+00    0.33343213E+00    0.10452632E+03    0.10453538E+03    0.10450440E+03
    0.80400000E+06    0.11466536E+02    0.34387710E+02    0.45854246E+02    0.13752206E+03    0.33344866E+00    0.33343193E+00    0.10452611E+03    0.10453515E+03    0.10450423E+03
    0.80600000E+06    0.11466506E+02    0.34387639E+02    0.45854145E+02    0.13752184E+03    0.33344849E+00    0.33343174E+00    0.10452589E+03    0.10453492E+03    0.10450407E+03
    0.80800000E+06    0.11466477E+02    0.34387568E+02    0.45854045E+02    0.13752162E+03    0.33344833E+00    0.33343154E+00    0.10452567E+03    0.10453469E+03    0.10450390E+03
    0.81000000E+06    0.11466448E+02    0.34387497E+02    0.45853945E+02    0.13752140E+03    0.33344816E+00    0.33343134E+00    0.10452546E+03    0.10453446E+03    0.10450373E+03
    0.81200000E+06    0.11466418E+02    0.34387427E+02    0.45853845E+02    0.13752118E+03    0.33344800E+00    0.33343115E+00    0.10452524E+03    0.10453423E+03    0.10450357E+03
    0.81400000E+06    0.11466389E+02    0.34387356E+02    0.45853746E+02    0.13752096E+03    0.33344783E+00    0.33343096E+00    0.10452503E+03    0.10453401E+03    0.10450340E+03
    0.81600000E+06    0.11466360E+02    0.34387287E+02    0.45853647E+02    0.13752075E+03    0.33344766E+00    0.33343076E+00    0.10452482E+03    0.10453378E+03    0.10450324E+03
    0.81800000E+06    0.11466332E+02    0.34387217E+02    0.45853549E+02    0.13752053E+03    0.33344750E+00    0.33343057E+00    0.10452461E+03    0.10453356E+03    0.10450307E+03
    0.82000000E+06    0.11466303E+02    0.34387148E+02    0.45853451E+02    0.13752031E+03    0.33344733E+00    0.33343038E+00    0.10452440E+03    0.10453333E+03    0.10450291E+03
    0.82200000E+06    0.11466274E+02    0.34387079E+02    0.45853353E+02    0.13752010E+03    0.33344717E+00    0.33343019E+00    0.10452419E+03    0.10453311E+03    0.10450275E+03
    0.82400000E+06    0.11466246E+02    0.34387011E+02    0.45853256E+02    0.13751989E+03    0.33344700E+00    0.33343000E+00    0.10452398E+03    0.10453289E+03    0.10450258E+03
    0.82600000E+06    0.11466217E+02    0.34386943E+02    0.45853160E+02    0.13751968E+03    0.33344684E+00    0.33342981E+00    0.10452377E+03    0.10453267E+03    0.10450242E+03
    0.82800000E+06    0.11466189E+02    0.34386875E+02    0.45853064E+02    0.13751946E+03    0.33344667E+00    0.33342963E+00    0.10452357E+03    0.10453245E+03    0.10450226E+03
    0.83000000E+06    0.11466161E+02    0.34386807E+02    0.45852968E+02    0.13751925E+03    0.33344651E+00    0.33342944E+00    0.10452336E+03    0.10453223E+03    0.10450210E+03
    0.83200000E+06    0.11466133E+02    0.34386740E+02    0.45852873E+02    0.13751904E+03    0.33344634E+00    0.33342925E+00    0.10452316E+03    0.10453201E+03    0.10450194E+03
    0.83400000E+06    0.11466105E+02    0.34386673E+02    0.45852778E+02    0.13751884E+03    0.33344618E+00    0.33342907E+00    0.10452295E+03    0.10453180E+03    0.10450178E+03
    0.83600000E+06    0.11466077E+02    0.34386606E+02    0.45852683E+02    0.13751863E+03    0.33344602E+00    0.33342889E+00    0.10452275E+03    0.10453158E+03    0.10450163E+03
    0.83800000E+06    0.11466049E+02    0.34386540E+02    0.45852589E+02    0.13751842E+03    0.33344585E+00    0.33342870E+00    0.10452255E+03    0.10453137E+03    0.10450147E+03
    0.84000000E+06    0.11466021E+02    0.34386474E+02    0.45852495E+02    0.13751822E+03    0.33344569E+00    0.33342852E+00    0.10452235E+03    0.10453115E+03    0.10450131E+03
    0.84200000E+06    0.11465994E+02    0.34386408E+02    0.45852402E+02    0.13751801E+03    0.33344552E+00    0.33342834E+00    0.10452215E+03    0.10453094E+03    0.10450116E+03
    0.84400000E+06    0.11465966E+02    0.34386343E+02    0.45852309E+02    0.13751781E+03    0.33344536E+00    0.33342816E+00    0.10452195E+03    0.10453073E+03    0.10450100E+03
    0.84600000E+06    0.11465939E+02    0.34386278E+02    0.45852217E+02    0.13751760E+03    0.33344520E+00    0.33342798E+00    0.10452175E+03    0.10453052E+03    0.10450085E+03
    0.84800000E+06    0.11465912E+02    0.34386213E+02    0.45852125E+02    0.13751740E+03    0.33344504E+00    0.33342780E+00    0.10452155E+03    0.10453031E+03    0.10450069E+03
    0.85000000E+06    0.11465885E+02    0.34386148E+02    0.45852033E+02    0.13751720E+03    0.33344487E+00    0.33342762E+00    0.10452136E+03    0.10453010E+03    0.10450054E+03
    0.85200000E+06    0.11465858E+02    0.34386084E+02    0.45851941E+02    0.13751700E+03    0.33344471E+00    0.33342745E+00    0.10452116E+03    0.10452989E+03    0.10450039E+03
    0.85400000E+06    0.11465831E+02    0.34386020E+02    0.45851851E+02    0.13751680E+03    0.33344455E+00    0.33342727E+00    0.10452097E+03    0.10452968E+03    0.10450024E+03
    0.85600000E+06    0.11465804E+02    0.34385956E+02    0.45851760E+02    0.13751660E+03    0.33344439E+00    0.33342709E+00    0.10452077E+03    0.10452948E+03    0.10450008E+03
    0.85800000E+06    0.11465777E+02    0.34385892E+02    0.45851670E+02    0.13751640E+03    0.33344423E+00    0.33342692E+00    0.10452058E+03    0.10452927E+03    0.10449993E+03
    0.86000000E+06    0.11465751E+02    0.34385829E+02    0.45851580E+02    0.13751620E+03    0.33344407E+00    0.33342674E+00    0.10452039E+03    0.10452907E+03    0.10449978E+03
    0.86200000E+06    0.11465724E+02    0.34385766E+02    0.45851491E+02    0.13751601E+03    0.33344390E+00    0.33342657E+00    0.10452020E+03    0.10452886E+03    0.10449963E+03
    0.86400000E+06    0.11465698E+02    0.34385704E+02    0.45851401E+02    0.13751581E+03    0.33344374E+00    0.33342640E+00    0.10452001E+03    0.10452866E+03    0.10449949E+03
    0.86600000E+06    0.11465671E+02    0.34385641E+02    0.45851313E+02    0.13751562E+03    0.33344358E+00    0.33342623E+00    0.10451982E+03    0.10452846E+03    0.10449934E+03
    0.86800000E+06    0.11465645E+02    0.34385579E+02    0.45851224E+02    0.13751542E+03    0.33344342E+00    0.33342606E+00    0.10451963E+03    0.10452826E+03    0.10449919E+03
    0.87000000E+06    0.11465619E+02    0.34385517E+02    0.45851137E+02    0.13751523E+03    0.33344326E+00    0.33342589E+00    0.10451944E+03    0.10452806E+03    0.10449904E+03
    0.87200000E+06    0.11465593E+02    0.34385456E+02    0.45851049E+02    0.13751503E+03    0.33344310E+00    0.33342572E+00    0.10451925E+03    0.10452786E+03    0.10449890E+03
    0.87400000E+06    0.11465567E+02    0.34385395E+02    0.45850962E+02    0.13751484E+03    0.33344294E+00    0.33342555E+00    0.10451907E+03    0.10452766E+03    0.10449875E+03
    0.87600000E+06    0.11465541E+02    0.34385333E+02    0.45850875E+02    0.13751465E+03    0.33344278E+00    0.33342538E+00    0.10451888E+03    0.10452746E+03    0.10449860E+03
    0.87800000E+06    0.11465516E+02    0.34385273E+02    0.45850788E+02    0.13751446E+03    0.33344263E+00    0.33342521E+00    0.10451870E+03    0.10452726E+03    0.10449846E+03
    0.88000000E+06    0.11465490E+02    0.34385212E+02    0.45850702E+02    0.13751427E+03    0.33344247E+00    0.33342505E+00    0.10451851E+03    0.10452707E+03    0.10449832E+03
    0.88200000E+06    0.11465464E+02    0.34385152E+02    0.45850616E+02    0.13751408E+03    0.33344231E+00    0.33342488E+00    0.10451833E+03    0.10452687E+03    0.10449817E+03
    0.88400000E+06    0.11465439E+02    0.34385092E+02    0.45850531E+02    0.13751389E+03    0.33344215E+00    0.33342472E+00    0.10451815E+03    0.10452668E+03    0.10449803E+03
    0.88600000E+06    0.11465414E+02    0.34385032E+02    0.45850446E+02    0.13751371E+03    0.33344199E+00    0.33342455E+00    0.10451796E+03    0.10452648E+03    0.10449789E+03
    0.88800000E+06    0.11465388E+02    0.34384973E+02    0.45850361E+02    0.13751352E+03    0.33344184E+00    0.33342439E+00    0.10451778E+03    0.10452629E+03    0.10449774E+03
    0.89000000E+06    0.11465363E+02    0.34384913E+02    0.45850277E+02    0.13751333E+03    0.33344168E+00    0.33342422E+00    0.10451760E+03    0.10452610E+03    0.10449760E+03
    0.89200000E+06    0.11465338E+02    0.34384854E+02    0.45850192E+02    0.13751315E+03    0.33344152E+00    0.33342406E+00    0.10451742E+03    0.10452590E+03    0.10449746E+03
    0.89400000E+06    0.11465313E+02    0.34384795E+02    0.45850109E+02    0.13751296E+03    0.33344137E+00    0.33342390E+00    0.10451725E+03    0.10452571E+03    0.10449732E+03
    0.89600000E+06    0.11465288E+02    0.34384737E+02    0.45850025E+02    0.13751278E+03    0.33344121E+00    0.33342374E+00    0.10451707E+03    0.10452552E+03    0.10449718E+03
    0.89800000E+06    0.11465264E+02    0.34384679E+02    0.45849942E+02    0.13751260E+03    0.33344105E+00    0.33342358E+00    0.10451689E+03    0.10452533E+03    0.10449704E+03
    0.90000000E+06    0.11465239E+02    0.34384621E+02    0.45849859E+02    0.13751241E+03    0.33344090E+00    0.33342342E+00    0.10451671E+03    0.10452515E+03    0.10449690E+03
    0.90200000E+06    0.11465214E+02    0.34384563E+02    0.45849777E+02    0.13751223E+03    0.33344074E+00    0.33342326E+00    0.10451654E+03    0.10452496E+03    0.10449677E+03
    0.90400000E+06    0.11465190E+02    0.34384505E+02    0.45849695E+02    0.13751205E+03    0.33344059E+00    0.33342310E+00    0.10451636E+03    0.10452477E+03    0.10449663E+03
    0.90600000E+06    0.11465165E+02    0.34384448E+02    0.45849613E+02    0.13751187E+03    0.33344043E+00    0.33342294E+00    0.10451619E+03    0.10452458E+03    0.10449649E+03
    0.90800000E+06    0.11465141E+02    0.34384391E+02    0.45849532E+02    0.13751169E+03    0.33344028E+00    0.33342279E+00    0.10451602E+03    0.10452440E+03    0.10449636E+03
    0.91000000E+06    0.11465117E+02    0.34384334E+02    0.45849451E+02    0.13751151E+03    0.33344013E+00    0.33342263E+00    0.10451584E+03    0.10452421E+03    0.10449622E+03
    0.91200000E+06    0.11465092E+02    0.34384277E+02    0.45849370E+02    0.13751134E+03    0.33343997E+00    0.33342248E+00    0.10451567E+03    0.10452403E+03    0.10449608E+03
    0.91400000E+06    0.11465068E+02    0.34384221E+02    0.45849289E+02    0.13751116E+03    0.33343982E+00    0.33342232E+00    0.10451550E+03    0.10452385E+03    0.10449595E+03
    0.91600000E+06    0.11465044E+02    0.34384165E+02    0.45849209E+02    0.13751098E+03    0.33343967E+00    0.33342217E+00    0.10451533E+03    0.10452366E+03    0.10449582E+03
    0.91800000E+06    0.11465021E+02    0.34384109E+02    0.45849129E+02    0.13751080E+03    0.33343951E+00    0.33342201E+00    0.10451516E+03    0.10452348E+03    0.10449568E+03
    0.92000000E+06    0.11464997E+02    0.34384053E+02    0.45849050E+02    0.13751063E+03    0.33343936E+00    0.33342186E+00    0.10451499E+03    0.10452330E+03    0.10449555E+03
    0.92200000E+06    0.11464973E+02    0.34383998E+02    0.45848970E+02    0.13751045E+03    0.33343921E+00    0.33342171E+00    0.10451482E+03    0.10452312E+03    0.10449542E+03
    0.92400000E+06    0.11464949E+02    0.34383942E+02    0.45848892E+02    0.13751028E+03    0.33343906E+00    0.33342156E+00    0.10451465E+03    0.10452294E+03    0.10449528E+03
    0.92600000E+06    0.11464926E+02    0.34383887E+02    0.45848813E+02    0.13751011E+03    0.33343891E+00    0.33342140E+00    0.10451448E+03    0.10452276E+03    0.10449515E+03
    0.92800000E+06    0.11464902E+02    0.34383832E+02    0.45848735E+02    0.13750993E+03    0.33343876E+00    0.33342125E+00    0.10451432E+03    0.10452258E+03    0.10449502E+03
    0.93000000E+06    0.11464879E+02    0.34383778E+02    0.45848657E+02    0.13750976E+03    0.33343860E+00    0.33342110E+00    0.10451415E+03    0.10452240E+03    0.10449489E+03
    0.93200000E+06    0.11464856E+02    0.34383723E+02    0.45848579E+02    0.13750959E+03    0.33343845E+00    0.33342095E+00    0.10451399E+03    0.10452223E+03    0.10449476E+03
    0.93400000E+06    0.11464832E+02    0.34383669E+02    0.45848501E+02    0.13750942E+03    0.33343830E+00    0.33342081E+00    0.10451382E+03    0.10452205E+03    0.10449463E+03
    0.93600000E+06    0.11464809E+02    0.34383615E+02    0.45848424E+02    0.13750925E+03    0.33343815E+00    0.33342066E+00    0.10451366E+03    0.10452187E+03    0.10449450E+03
    0.93800000E+06    0.11464786E+02    0.34383561E+02    0.45848348E+02    0.13750908E+03    0.33343801E+00    0.33342051E+00    0.10451349E+03    0.10452170E+03    0.10449437E+03
    0.94000000E+06    0.11464763E+02    0.34383508E+02    0.45848271E+02    0.13750891E+03    0.33343786E+00    0.33342036E+00    0.10451333E+03    0.10452152E+03    0.10449424E+03
    0.94200000E+06    0.11464740E+02    0.34383454E+02    0.45848195E+02    0.13750874E+03    0.33343771E+00    0.33342022E+00    0.10451317E+03    0.10452135E+03    0.10449411E+03
    0.94400000E+06    0.11464717E+02    0.34383401E+02    0.45848119E+02    0.13750858E+03    0.33343756E+00    0.33342007E+00    0.10451301E+03    0.10452118E+03    0.10449399E+03
    0.94600000E+06    0.11464695E+02    0.34383348E+02    0.45848043E+02    0.13750841E+03    0.33343741E+00    0.33341992E+00    0.10451285E+03    0.10452100E+03    0.10449386E+03
    0.94800000E+06    0.11464672E+02    0.34383296E+02    0.45847968E+02    0.13750824E+03    0.33343726E+00    0.33341978E+00    0.10451269E+03    0.10452083E+03    0.10449373E+03
    0.95000000E+06    0.11464649E+02    0.34383243E+02    0.45847893E+02    0.13750808E+03    0.33343712E+00    0.33341964E+00    0.10451253E+03    0.10452066E+03    0.10449361E+03
    0.95200000E+06    0.11464627E+02    0.34383191E+02    0.45847818E+02    0.13750791E+03    0.33343697E+00    0.33341949E+00    0.10451237E+03    0.10452049E+03    0.10449348E+03
    0.95400000E+06    0.11464605E+02    0.34383139E+02    0.45847743E+02    0.13750775E+03    0.33343682E+00    0.33341935E+00    0.10451221E+03    0.10452032E+03    0.10449336E+03
    0.95600000E+06    0.11464582E+02    0.34383087E+02    0.45847669E+02    0.13750758E+03    0.33343668E+00    0.33341921E+00    0.10451205E+03    0.10452015E+03    0.10449323E+03
    0.95800000E+06    0.11464560E+02    0.34383035E+02    0.45847595E+02    0.13750742E+03    0.33343653E+00    0.33341906E+00    0.10451189E+03    0.10451998E+03    0.10449311E+03
    0.96000000E+06    0.11464538E+02    0.34382984E+02    0.45847521E+02    0.13750726E+03    0.33343638E+00    0.33341892E+00    0.10451174E+03    0.10451982E+03    0.10449298E+03
    0.96200000E+06    0.11464516E+02    0.34382932E+02    0.45847448E+02    0.13750709E+03    0.33343624E+00    0.33341878E+00    0.10451158E+03    0.10451965E+03    0.10449286E+03
    0.96400000E+06    0.11464494E+02    0.34382881E+02    0.45847375E+02    0.13750693E+03    0.33343609E+00    0.33341864E+00    0.10451143E+03    0.10451948E+03    0.10449274E+03
    0.96600000E+06    0.11464472E+02    0.34382830E+02    0.45847302E+02    0.13750677E+03    0.33343595E+00    0.33341850E+00    0.10451127E+03    0.10451932E+03    0.10449262E+03
    0.96800000E+06    0.11464450E+02    0.34382780E+02    0.45847229E+02    0.13750661E+03    0.33343581E+00    0.33341836E+00    0.10451112E+03    0.10451915E+03    0.10449249E+03
    0.97000000E+06    0.11464428E+02    0.34382729E+02    0.45847157E+02    0.13750645E+03    0.33343566E+00    0.33341822E+00    0.10451096E+03    0.10451898E+03    0.10449237E+03
    0.97200000E+06    0.11464406E+02    0.34382679E+02    0.45847085E+02    0.13750629E+03    0.33343552E+00    0.33341809E+00    0.10451081E+03    0.10451882E+03    0.10449225E+03
    0.97400000E+06    0.11464385E+02    0.34382629E+02    0.45847013E+02    0.13750613E+03    0.33343537E+00    0.33341795E+00    0.10451066E+03    0.10451866E+03    0.10449213E+03
    0.97600000E+06    0.11464363E+02    0.34382579E+02    0.45846942E+02    0.13750598E+03    0.33343523E+00    0.33341781E+00    0.10451051E+03    0.10451849E+03    0.10449201E+03
    0.97800000E+06    0.11464342E+02    0.34382529E+02    0.45846870E+02    0.13750582E+03    0.33343509E+00    0.33341768E+00    0.10451036E+03    0.10451833E+03    0.10449189E+03
    0.98000000E+06    0.11464320E+02    0.34382479E+02    0.45846799E+02    0.13750566E+03    0.33343495E+00    0.33341754E+00    0.10451020E+03    0.10451817E+03    0.10449177E+03
    0.98200000E+06    0.11464299E+02    0.34382430E+02    0.45846729E+02    0.13750551E+03    0.33343480E+00    0.33341740E+00    0.10451005E+03    0.10451801E+03    0.10449165E+03
    0.98400000E+06    0.11464277E+02    0.34382381E+02    0.45846658E+02    0.13750535E+03    0.33343466E+00    0.33341727E+00    0.10450990E+03    0.10451785E+03    0.10449154E+03
    0.98600000E+06    0.11464256E+02    0.34382332E+02    0.45846588E+02    0.13750519E+03    0.33343452E+00    0.33341713E+00    0.10450976E+03    0.10451769E+03    0.10449142E+03
    0.98800000E+06    0.11464235E+02    0.34382283E+02    0.45846518E+02    0.13750504E+03    0.33343438E+00    0.33341700E+00    0.10450961E+03    0.10451753E+03    0.10449130E+03
    0.99000000E+06    0.11464214E+02    0.34382234E+02    0.45846448E+02    0.13750489E+03    0.33343424E+00    0.33341687E+00    0.10450946E+03    0.10451737E+03    0.10449118E+03
    0.99200000E+06    0.11464193E+02    0.34382185E+02    0.45846379E+02    0.13750473E+03    0.33343410E+00    0.33341673E+00    0.10450931E+03    0.10451721E+03    0.10449107E+03
    0.99400000E+06    0.11464172E+02    0.34382137E+02    0.45846309E+02    0.13750458E+03    0.33343396E+00    0.33341660E+00    0.10450916E+03    0.10451705E+03    0.10449095E+03
    0.99600000E+06    0.11464151E+02    0.34382089E+02    0.45846240E+02    0.13750443E+03    0.33343382E+00    0.33341647E+00    0.10450902E+03    0.10451690E+03    0.10449083E+03
    0.99800000E+06    0.11464131E+02    0.34382041E+02    0.45846172E+02    0.13750427E+03    0.33343368E+00    0.33341634E+00    0.10450887E+03    0.10451674E+03    0.10449072E+03
    0.10000000E+07    0.11464110E+02    0.34381993E+02    0.45846103E+02    0.13750412E+03    0.33343354E+00    0.33341621E+00    0.10450873E+03    0.10451658E+03    0.10449060E+03
    0.10020000E+07    0.11464089E+02    0.34381946E+02    0.45846035E+02    0.13750397E+03    0.33343340E+00    0.33341608E+00    0.10450858E+03    0.10451643E+03    0.10449049E+03
    0.10040000E+07    0.11464069E+02    0.34381898E+02    0.45845967E+02    0.13750382E+03    0.33343327E+00    0.33341595E+00    0.10450844E+03    0.10451627E+03    0.10449038E+03
    0.10060000E+07    0.11464048E+02    0.34381851E+02    0.45845899E+02    0.13750367E+03    0.33343313E+00    0.33341582E+00    0.10450830E+03    0.10451612E+03    0.10449026E+03
    0.10080000E+07    0.11464028E+02    0.34381804E+02    0.45845832E+02    0.13750352E+03    0.33343299E+00    0.33341569E+00    0.10450815E+03    0.10451596E+03    0.10449015E+03
    0.10100000E+07    0.11464007E+02    0.34381757E+02    0.45845764E+02    0.13750337E+03    0.33343285E+00    0.33341556E+00    0.10450801E+03    0.10451581E+03    0.10449003E+03
    0.10120000E+07    0.11463987E+02    0.34381710E+02    0.45845697E+02    0.13750323E+03    0.33343272E+00    0.33341543E+00    0.10450787E+03    0.10451566E+03    0.10448992E+03
    0.10140000E+07    0.11463967E+02    0.34381664E+02    0.45845630E+02    0.13750308E+03    0.33343258E+00    0.33341530E+00    0.10450773E+03    0.10451550E+03    0.10448981E+03
    0.10160000E+07    0.11463947E+02    0.34381617E+02    0.45845564E+02    0.13750293E+03    0.33343244E+00    0.33341517E+00    0.10450758E+03    0.10451535E+03    0.10448970E+03
    0.10180000E+07    0.11463927E+02    0.34381571E+02    0.45845497E+02    0.13750278E+03    0.33343231E+00    0.33341505E+00    0.10450744E+03    0.10451520E+03    0.10448959E+03
    0.10200000E+07    0.11463907E+02    0.34381525E+02    0.45845431E+02    0.13750264E+03    0.33343217E+00    0.33341492E+00    0.10450730E+03    0.10451505E+03    0.10448948E+03
    0.10220000E+07    0.11463887E+02    0.34381479E+02    0.45845366E+02    0.13750249E+03    0.33343204E+00    0.33341480E+00    0.10450716E+03    0.10451490E+03    0.10448936E+03
    0.10240000E+07    0.11463867E+02    0.34381433E+02    0.45845300E+02    0.13750235E+03    0.33343190E+00    0.33341467E+00    0.10450703E+03    0.10451475E+03    0.10448925E+03
    0.10260000E+07    0.11463847E+02    0.34381388E+02    0.45845234E+02    0.13750220E+03    0.33343177E+00    0.33341455E+00    0.10450689E+03    0.10451460E+03    0.10448914E+03
    0.10280000E+07    0.11463827E+02    0.34381342E+02    0.45845169E+02    0.13750206E+03    0.33343163E+00    0.33341442E+00    0.10450675E+03    0.10451445E+03    0.10448904E+03
    0.10300000E+07    0.11463807E+02    0.34381297E+02    0.45845104E+02    0.13750192E+03    0.33343150E+00    0.33341430E+00    0.10450661E+03    0.10451431E+03    0.10448893E+03
    0.10320000E+07    0.11463788E+02    0.34381252E+02    0.45845040E+02    0.13750177E+03    0.33343137E+00    0.33341417E+00    0.10450647E+03    0.10451416E+03    0.10448882E+03
    0.10340000E+07    0.11463768E+02    0.34381207E+02    0.45844975E+02    0.13750163E+03    0.33343123E+00    0.33341405E+00    0.10450634E+03    0.10451401E+03    0.10448871E+03
    0.10360000E+07    0.11463749E+02    0.34381162E+02    0.45844911E+02    0.13750149E+03    0.33343110E+00    0.33341393E+00    0.10450620E+03    0.10451386E+03    0.10448860E+03
    0.10380000E+07    0.11463729E+02    0.34381117E+02    0.45844847E+02    0.13750135E+03    0.33343097E+00    0.33341380E+00    0.10450607E+03    0.10451372E+03    0.10448849E+03
    0.10400000E+07    0.11463710E+02    0.34381073E+02    0.45844783E+02    0.13750120E+03    0.33343084E+00    0.33341368E+00    0.10450593E+03    0.10451357E+03    0.10448839E+03
    0.10420000E+07    0.11463691E+02    0.34381029E+02    0.45844719E+02    0.13750106E+03    0.33343071E+00    0.33341356E+00    0.10450580E+03    0.10451343E+03    0.10448828E+03
    0.10440000E+07    0.11463671E+02    0.34380984E+02    0.45844656E+02    0.13750092E+03    0.33343057E+00    0.33341344E+00    0.10450566E+03    0.10451328E+03    0.10448817E+03
    0.10460000E+07    0.11463652E+02    0.34380940E+02    0.45844593E+02    0.13750078E+03    0.33343044E+00    0.33341332E+00    0.10450553E+03    0.10451314E+03    0.10448807E+03
    0.10480000E+07    0.11463633E+02    0.34380897E+02    0.45844530E+02    0.13750064E+03    0.33343031E+00    0.33341321E+00    0.10450539E+03    0.10451300E+03    0.10448796E+03
    0.10500000E+07    0.11463614E+02    0.34380853E+02    0.45844467E+02    0.13750052E+03    0.33343018E+00    0.33341305E+00    0.10450526E+03    0.10451285E+03    0.10448787E+03
    0.10689391E+07    0.11463437E+02    0.34380446E+02    0.45843883E+02    0.13749917E+03    0.33342896E+00    0.33341207E+00    0.10450403E+03    0.10451152E+03    0.10448684E+03
    0.11426308E+07    0.11462794E+02    0.34378982E+02    0.45841776E+02    0.13749450E+03    0.33342449E+00    0.33340808E+00    0.10449957E+03    0.10450672E+03    0.10448329E+03
    0.12214028E+07    0.11462183E+02    0.34377595E+02    0.45839778E+02    0.13749008E+03    0.33342015E+00    0.33340426E+00    0.10449536E+03    0.10450216E+03    0.10447993E+03
    0.13056052E+07    0.11461600E+02    0.34376281E+02    0.45837881E+02    0.13748589E+03    0.33341595E+00    0.33340063E+00    0.10449136E+03    0.10449784E+03    0.10447675E+03
    0.13956124E+07    0.11461046E+02    0.34375036E+02    0.45836082E+02    0.13748192E+03    0.33341191E+00    0.33339717E+00    0.10448758E+03    0.10449374E+03    0.10447373E+03
    0.14918247E+07    0.11460520E+02    0.34373857E+02    0.45834376E+02    0.13747816E+03    0.33340802E+00    0.33339386E+00    0.10448400E+03    0.10448985E+03    0.10447088E+03
    0.15946698E+07    0.11460019E+02    0.34372740E+02    0.45832759E+02    0.13747462E+03    0.33340429E+00    0.33339070E+00    0.10448060E+03    0.10448616E+03    0.10446818E+03
    0.17046049E+07    0.11459544E+02    0.34371683E+02    0.45831226E+02    0.13747127E+03    0.33340071E+00    0.33338768E+00    0.10447739E+03    0.10448267E+03    0.10446563E+03
    0.18221188E+07    0.11459092E+02    0.34370683E+02    0.45829775E+02    0.13746811E+03    0.33339728E+00    0.33338478E+00    0.10447435E+03    0.10447936E+03    0.10446324E+03
    0.19477340E+07    0.11458664E+02    0.34369738E+02    0.45828402E+02    0.13746514E+03    0.33339399E+00    0.33338200E+00    0.10447148E+03    0.10447623E+03    0.10446098E+03
    0.20820091E+07    0.11458258E+02    0.34368846E+02    0.45827104E+02    0.13746234E+03    0.33339083E+00    0.33337933E+00    0.10446876E+03    0.10447327E+03    0.10445886E+03
    0.22255409E+07    0.11457873E+02    0.34368004E+02    0.45825878E+02    0.13745973E+03    0.33338780E+00    0.33337676E+00    0.10446621E+03    0.10447047E+03    0.10445687E+03
    0.23789677E+07    0.11457509E+02    0.34367212E+02    0.45824721E+02    0.13745728E+03    0.33338489E+00    0.33337428E+00    0.10446380E+03    0.10446784E+03    0.10445501E+03
    0.25429716E+07    0.11457164E+02    0.34366466E+02    0.45823630E+02    0.13745499E+03    0.33338209E+00    0.33337189E+00    0.10446153E+03    0.10446535E+03    0.10445327E+03
    0.27182818E+07    0.11456839E+02    0.34365766E+02    0.45822604E+02    0.13745286E+03    0.33337940E+00    0.33336959E+00    0.10445940E+03    0.10446301E+03    0.10445165E+03
    0.29056777E+07    0.11456531E+02    0.34365110E+02    0.45821641E+02    0.13745089E+03    0.33337681E+00    0.33336736E+00    0.10445741E+03    0.10446081E+03    0.10445015E+03
    0.31059926E+07    0.11456241E+02    0.34364496E+02    0.45820737E+02    0.13744907E+03    0.33337432E+00    0.33336521E+00    0.10445554E+03    0.10445875E+03    0.10444877E+03
    0.33201169E+07    0.11455967E+02    0.34363924E+02    0.45819891E+02    0.13744739E+03    0.33337192E+00    0.33336313E+00    0.10445380E+03    0.10445683E+03    0.10444749E+03
    0.35490028E+07    0.11455710E+02    0.34363392E+02    0.45819102E+02    0.13744585E+03    0.33336960E+00    0.33336112E+00    0.10445219E+03    0.10445503E+03    0.10444632E+03
    0.37936679E+07    0.11455469E+02    0.34362898E+02    0.45818367E+02    0.13744445E+03    0.33336736E+00    0.33335917E+00    0.10445069E+03    0.10445335E+03    0.10444525E+03
    0.40552000E+07    0.11455242E+02    0.34362442E+02    0.45817684E+02    0.13744318E+03    0.33336520E+00    0.33335729E+00    0.10444930E+03    0.10445179E+03    0.10444429E+03
    0.43347618E+07    0.11455030E+02    0.34362022E+02    0.45817053E+02    0.13744203E+03    0.33336311E+00    0.33335546E+00    0.10444802E+03    0.10445035E+03    0.10444342E+03
    0.46335964E+07    0.11454833E+02    0.34361638E+02    0.45816470E+02    0.13744102E+03    0.33336109E+00    0.33335369E+00    0.10444685E+03    0.10444903E+03    0.10444265E+03
    0.49530324E+07    0.11454649E+02    0.34361287E+02    0.45815936E+02    0.13744012E+03    0.33335913E+00    0.33335197E+00    0.10444579E+03    0.10444781E+03    0.10444197E+03
    0.52944901E+07    0.11454478E+02    0.34360970E+02    0.45815448E+02    0.13743935E+03    0.33335724E+00    0.33335030E+00    0.10444482E+03    0.10444670E+03    0.10444138E+03
    0.56594875E+07    0.11454320E+02    0.34360685E+02    0.45815006E+02    0.13743869E+03    0.33335540E+00    0.33334868E+00    0.10444396E+03    0.10444569E+03    0.10444088E+03
    0.60496475E+07    0.11454175E+02    0.34360432E+02    0.45814607E+02    0.13743814E+03    0.33335363E+00    0.33334711E+00    0.10444319E+03    0.10444478E+03    0.10444046E+03
    0.64667048E+07    0.11454041E+02    0.34360209E+02    0.45814250E+02    0.13743770E+03    0.33335190E+00    0.33334558E+00    0.10444251E+03    0.10444397E+03    0.10444013E+03
    0.69125136E+07    0.11453919E+02    0.34360016E+02    0.45813935E+02    0.13743737E+03    0.33335023E+00    0.33334410E+00    0.10444192E+03    0.10444325E+03    0.10443988E+03
    0.73890561E+07    0.11453809E+02    0.34359852E+02    0.45813660E+02    0.13743714E+03    0.33334861E+00    0.33334266E+00    0.10444142E+03    0.10444262E+03    0.10443970E+03
    0.78984510E+07    0.11453709E+02    0.34359715E+02    0.45813424E+02    0.13743701E+03    0.33334704E+00    0.33334126E+00    0.10444101E+03    0.10444208E+03    0.10443960E+03
    0.84429632E+07    0.11453620E+02    0.34359606E+02    0.45813226E+02    0.13743697E+03    0.33334551E+00    0.33333989E+00    0.10444068E+03    0.10444163E+03    0.10443958E+03
    0.90250135E+07    0.11453542E+02    0.34359524E+02    0.45813065E+02    0.13743704E+03    0.33334402E+00    0.33333857E+00    0.10444043E+03    0.10444127E+03    0.10443962E+03
    0.96471899E+07    0.11453473E+02    0.34359467E+02    0.45812940E+02    0.13743719E+03    0.33334258E+00    0.33333728E+00    0.10444026E+03    0.10444098E+03    0.10443974E+03
    0.10312259E+08    0.11453415E+02    0.34359435E+02    0.45812850E+02    0.13743744E+03    0.33334118E+00    0.33333603E+00    0.10444016E+03    0.10444077E+03    0.10443993E+03
    0.11023176E+08    0.11453365E+02    0.34359428E+02    0.45812793E+02    0.13743777E+03    0.33333982E+00    0.33333481E+00    0.10444014E+03    0.10444064E+03    0.10444018E+03
    0.11783104E+08    0.11453325E+02    0.34359444E+02    0.45812770E+02    0.13743819E+03    0.33333849E+00    0.33333363E+00    0.10444019E+03    0.10444059E+03    0.10444050E+03
    0.12595421E+08    0.11453294E+02    0.34359484E+02    0.45812778E+02    0.13743869E+03    0.33333721E+00    0.33333247E+00    0.10444031E+03    0.10444061E+03    0.10444088E+03
    0.13463738E+08    0.11453272E+02    0.34359546E+02    0.45812818E+02    0.13743927E+03    0.33333596E+00    0.33333135E+00    0.10444050E+03    0.10444070E+03    0.10444132E+03
    0.14391916E+08    0.11453258E+02    0.34359630E+02    0.45812888E+02    0.13743993E+03    0.33333474E+00    0.33333026E+00    0.10444075E+03    0.10444086E+03    0.10444182E+03
    0.15384082E+08    0.11453253E+02    0.34359735E+02    0.45812988E+02    0.13744067E+03    0.33333355E+00    0.33332920E+00    0.10444107E+03    0.10444109E+03    0.10444238E+03
    0.16444647E+08    0.11453255E+02    0.34359861E+02    0.45813117E+02    0.13744148E+03    0.33333240E+00    0.33332817E+00    0.10444145E+03    0.10444138E+03    0.10444300E+03
    0.17578326E+08    0.11453265E+02    0.34360008E+02    0.45813273E+02    0.13744236E+03    0.33333128E+00    0.33332716E+00    0.10444190E+03    0.10444174E+03    0.10444367E+03
    0.18790160E+08    0.11453283E+02    0.34360174E+02    0.45813457E+02    0.13744332E+03    0.33333019E+00    0.33332618E+00    0.10444240E+03    0.10444216E+03    0.10444440E+03
    0.20085537E+08    0.11453309E+02    0.34360359E+02    0.45813667E+02    0.13744434E+03    0.33332913E+00    0.33332523E+00    0.10444297E+03    0.10444264E+03    0.10444518E+03
    0.21470216E+08    0.11453341E+02    0.34360562E+02    0.45813903E+02    0.13744543E+03    0.33332810E+00    0.33332430E+00    0.10444359E+03    0.10444318E+03    0.10444601E+03
    0.22950353E+08    0.11453380E+02    0.34360784E+02    0.45814164E+02    0.13744659E+03    0.33332710E+00    0.33332340E+00    0.10444426E+03    0.10444377E+03    0.10444688E+03
    0.24532530E+08    0.11453427E+02    0.34361024E+02    0.45814450E+02    0.13744781E+03    0.33332612E+00    0.33332252E+00    0.10444499E+03    0.10444442E+03    0.10444781E+03
    0.26223781E+08    0.11453479E+02    0.34361280E+02    0.45814760E+02    0.13744909E+03    0.33332517E+00    0.33332166E+00    0.10444577E+03    0.10444513E+03    0.10444879E+03
    0.28031625E+08    0.11453539E+02    0.34361554E+02    0.45815092E+02    0.13745043E+03    0.33332424E+00    0.33332083E+00    0.10444660E+03    0.10444589E+03    0.10444980E+03
    0.29964100E+08    0.11453604E+02    0.34361843E+02    0.45815448E+02    0.13745183E+03    0.33332334E+00    0.33332002E+00    0.10444748E+03    0.10444670E+03    0.10445087E+03
    0.32029798E+08    0.11453676E+02    0.34362149E+02    0.45815825E+02    0.13745329E+03    0.33332246E+00    0.33331923E+00    0.10444841E+03    0.10444756E+03    0.10445198E+03
    0.34237904E+08    0.11453754E+02    0.34362470E+02    0.45816224E+02    0.13745480E+03    0.33332161E+00    0.33331846E+00    0.10444938E+03    0.10444847E+03    0.10445313E+03
    0.36598234E+08    0.11453837E+02    0.34362806E+02    0.45816643E+02    0.13745637E+03    0.33332078E+00    0.33331771E+00    0.10445041E+03    0.10444942E+03    0.10445432E+03
    0.39121284E+08    0.11453926E+02    0.34363157E+02    0.45817083E+02    0.13745799E+03    0.33331997E+00    0.33331698E+00    0.10445147E+03    0.10445042E+03    0.10445555E+03
    0.41818270E+08    0.11454021E+02    0.34363522E+02    0.45817542E+02    0.13745966E+03    0.33331918E+00    0.33331627E+00    0.10445258E+03    0.10445147E+03    0.10445682E+03
    0.44701184E+08    0.11454121E+02    0.34363900E+02    0.45818021E+02    0.13746138E+03    0.33331841E+00    0.33331558E+00    0.10445373E+03    0.10445256E+03    0.10445813E+03
    0.47782844E+08    0.11454226E+02    0.34364293E+02    0.45818518E+02    0.13746315E+03    0.33331767E+00    0.33331491E+00    0.10445492E+03    0.10445370E+03    0.10445947E+03
    0.51076951E+08    0.11454336E+02    0.34364698E+02    0.45819034E+02    0.13746497E+03    0.33331694E+00    0.33331426E+00    0.10445616E+03    0.10445487E+03    0.10446085E+03
    0.54598150E+08    0.11454451E+02    0.34365116E+02    0.45819567E+02    0.13746683E+03    0.33331623E+00    0.33331362E+00    0.10445743E+03    0.10445609E+03    0.10446227E+03
    0.58362098E+08    0.11454571E+02    0.34365547E+02    0.45820118E+02    0.13746874E+03    0.33331555E+00    0.33331300E+00    0.10445874E+03    0.10445734E+03    0.10446371E+03
    0.62385528E+08    0.11454696E+02    0.34365990E+02    0.45820685E+02    0.13747069E+03    0.33331488E+00    0.33331240E+00    0.10446008E+03    0.10445864E+03    0.10446520E+03
    0.66686331E+08    0.11454825E+02    0.34366444E+02    0.45821269E+02    0.13747268E+03    0.33331422E+00    0.33331181E+00    0.10446146E+03    0.10445997E+03    0.10446671E+03
    0.71283627E+08    0.11454958E+02    0.34366910E+02    0.45821869E+02    0.13747472E+03    0.33331359E+00    0.33331124E+00    0.10446288E+03    0.10446133E+03    0.10446826E+03
    0.76197857E+08    0.11455096E+02    0.34367387E+02    0.45822484E+02    0.13747679E+03    0.33331297E+00    0.33331069E+00    0.10446433E+03    0.10446274E+03    0.10446983E+03
    0.81450869E+08    0.11455238E+02    0.34367876E+02    0.45823114E+02    0.13747890E+03    0.33331237E+00    0.33331015E+00    0.10446581E+03    0.10446417E+03    0.10447144E+03
    0.87066019E+08    0.11455384E+02    0.34368374E+02    0.45823758E+02    0.13748105E+03    0.33331179E+00    0.33330962E+00    0.10446733E+03    0.10446564E+03    0.10447307E+03
    0.93068272E+08    0.11455534E+02    0.34368883E+02    0.45824417E+02    0.13748324E+03    0.33331122E+00    0.33330911E+00    0.10446888E+03    0.10446714E+03    0.10447474E+03
    0.99484316E+08    0.11455688E+02    0.34369402E+02    0.45825090E+02    0.13748547E+03    0.33331066E+00    0.33330861E+00    0.10447045E+03    0.10446868E+03    0.10447643E+03
    0.10634268E+09    0.11455846E+02    0.34369931E+02    0.45825777E+02    0.13748773E+03    0.33331012E+00    0.33330813E+00    0.10447206E+03    0.10447024E+03    0.10447814E+03
    0.11367384E+09    0.11456007E+02    0.34370469E+02    0.45826476E+02    0.13749002E+03    0.33330960E+00    0.33330766E+00    0.10447370E+03    0.10447184E+03    0.10447989E+03
    0.12151042E+09    0.11456172E+02    0.34371016E+02    0.45827188E+02    0.13749234E+03    0.33330909E+00    0.33330720E+00    0.10447536E+03    0.10447346E+03    0.10448165E+03
    0.12988724E+09    0.11456341E+02    0.34371573E+02    0.45827913E+02    0.13749470E+03    0.33330859E+00    0.33330675E+00    0.10447705E+03    0.10447511E+03    0.10448344E+03
    0.13884155E+09    0.11456512E+02    0.34372138E+02    0.45828650E+02    0.13749709E+03    0.33330811E+00    0.33330632E+00    0.10447877E+03    0.10447679E+03    0.10448526E+03
    0.14841316E+09    0.11456687E+02    0.34372711E+02    0.45829398E+02    0.13749951E+03    0.33330764E+00    0.33330590E+00    0.10448051E+03    0.10447850E+03    0.10448710E+03
    0.15864463E+09    0.11456865E+02    0.34373293E+02    0.45830158E+02    0.13750196E+03    0.33330719E+00    0.33330549E+00    0.10448228E+03    0.10448023E+03    0.10448896E+03
    0.16958145E+09    0.11457047E+02    0.34373882E+02    0.45830929E+02    0.13750444E+03    0.33330674E+00    0.33330509E+00    0.10448407E+03    0.10448199E+03    0.10449084E+03
    0.18127224E+09    0.11457231E+02    0.34374480E+02    0.45831711E+02    0.13750694E+03    0.33330631E+00    0.33330471E+00    0.10448589E+03    0.10448377E+03    0.10449275E+03
    0.19376899E+09    0.11457418E+02    0.34375085E+02    0.45832503E+02    0.13750947E+03    0.33330589E+00    0.33330433E+00    0.10448773E+03    0.10448558E+03    0.10449467E+03
    0.20712725E+09    0.11457608E+02    0.34375697E+02    0.45833306E+02    0.13751203E+03    0.33330548E+00    0.33330396E+00    0.10448959E+03    0.10448741E+03    0.10449661E+03
    0.22140642E+09    0.11457801E+02    0.34376317E+02    0.45834118E+02    0.13751462E+03    0.33330508E+00    0.33330361E+00    0.10449147E+03    0.10448926E+03    0.10449858E+03
    0.23666998E+09    0.11457997E+02    0.34376943E+02    0.45834940E+02    0.13751723E+03    0.33330470E+00    0.33330326E+00    0.10449338E+03    0.10449113E+03    0.10450056E+03
    0.25298579E+09    0.11458195E+02    0.34377577E+02    0.45835772E+02    0.13751986E+03    0.33330432E+00    0.33330293E+00    0.10449530E+03    0.10449303E+03    0.10450256E+03
    0.27042641E+09    0.11458396E+02    0.34378216E+02    0.45836612E+02    0.13752251E+03    0.33330396E+00    0.33330260E+00    0.10449725E+03    0.10449495E+03    0.10450458E+03
    0.28906936E+09    0.11458599E+02    0.34378863E+02    0.45837461E+02    0.13752519E+03    0.33330361E+00    0.33330229E+00    0.10449921E+03    0.10449688E+03    0.10450661E+03
    0.30899755E+09    0.11458804E+02    0.34379515E+02    0.45838319E+02    0.13752789E+03    0.33330326E+00    0.33330198E+00    0.10450119E+03    0.10449884E+03    0.10450867E+03
    0.33029956E+09    0.11459012E+02    0.34380173E+02    0.45839185E+02    0.13753062E+03    0.33330293E+00    0.33330168E+00    0.10450320E+03    0.10450081E+03    0.10451074E+03
    0.35307012E+09    0.11459223E+02    0.34380837E+02    0.45840060E+02    0.13753336E+03    0.33330260E+00    0.33330139E+00    0.10450521E+03    0.10450281E+03    0.10451282E+03
    0.37741045E+09    0.11459435E+02    0.34381507E+02    0.45840942E+02    0.13753612E+03    0.33330229E+00    0.33330111E+00    0.10450725E+03    0.10450482E+03    0.10451492E+03
    0.40342879E+09    0.11459649E+02    0.34382182E+02    0.45841832E+02    0.13753890E+03    0.33330198E+00    0.33330084E+00    0.10450930E+03    0.10450684E+03    0.10451703E+03
    0.43124081E+09    0.11459866E+02    0.34382863E+02    0.45842729E+02    0.13754170E+03    0.33330169E+00    0.33330058E+00    0.10451137E+03    0.10450889E+03    0.10451916E+03
    0.46097017E+09    0.11460085E+02    0.34383548E+02    0.45843633E+02    0.13754452E+03    0.33330140E+00    0.33330032E+00    0.10451345E+03    0.10451095E+03    0.10452130E+03
    0.49274904E+09    0.11460305E+02    0.34384239E+02    0.45844544E+02    0.13754736E+03    0.33330112E+00    0.33330007E+00    0.10451555E+03    0.10451303E+03    0.10452346E+03
    0.52671872E+09    0.11460528E+02    0.34384935E+02    0.45845462E+02    0.13755021E+03    0.33330085E+00    0.33329983E+00    0.10451767E+03    0.10451512E+03    0.10452563E+03
    0.56303024E+09    0.11460752E+02    0.34385635E+02    0.45846387E+02    0.13755308E+03    0.33330058E+00    0.33329960E+00    0.10451980E+03    0.10451723E+03    0.10452781E+03
    0.60184504E+09    0.11460978E+02    0.34386340E+02    0.45847318E+02    0.13755597E+03    0.33330033E+00    0.33329937E+00    0.10452194E+03    0.10451935E+03    0.10453000E+03
    0.64333570E+09    0.11461206E+02    0.34387049E+02    0.45848255E+02    0.13755887E+03    0.33330008E+00    0.33329915E+00    0.10452409E+03    0.10452149E+03    0.10453221E+03
    0.68768668E+09    0.11461436E+02    0.34387762E+02    0.45849198E+02    0.13756179E+03    0.33329984E+00    0.33329894E+00    0.10452626E+03    0.10452364E+03    0.10453442E+03
    0.73509519E+09    0.11461667E+02    0.34388480E+02    0.45850146E+02    0.13756472E+03    0.33329961E+00    0.33329873E+00    0.10452844E+03    0.10452580E+03    0.10453665E+03
    0.78577199E+09    0.11461900E+02    0.34389201E+02    0.45851101E+02    0.13756766E+03    0.33329938E+00    0.33329854E+00    0.10453064E+03    0.10452798E+03    0.10453889E+03
    0.83994241E+09    0.11462134E+02    0.34389927E+02    0.45852060E+02    0.13757062E+03    0.33329916E+00    0.33329834E+00    0.10453284E+03    0.10453016E+03    0.10454114E+03
    0.89784729E+09    0.11462370E+02    0.34390656E+02    0.45853025E+02    0.13757359E+03    0.33329895E+00    0.33329816E+00    0.10453506E+03    0.10453236E+03    0.10454340E+03
    0.95974408E+09    0.11462607E+02    0.34391389E+02    0.45853995E+02    0.13757658E+03    0.33329875E+00    0.33329798E+00    0.10453729E+03    0.10453457E+03    0.10454566E+03
    0.10259080E+10    0.11462845E+02    0.34392125E+02    0.45854970E+02    0.13757958E+03    0.33329855E+00    0.33329780E+00    0.10453952E+03    0.10453680E+03    0.10454794E+03
    0.10966332E+10    0.11463085E+02    0.34392865E+02    0.45855950E+02    0.13758258E+03    0.33329836E+00    0.33329763E+00    0.10454177E+03    0.10453903E+03    0.10455023E+03
    0.11722341E+10    0.11463326E+02    0.34393607E+02    0.45856934E+02    0.13758560E+03    0.33329817E+00    0.33329747E+00    0.10454403E+03    0.10454127E+03    0.10455252E+03
    0.12530468E+10    0.11463569E+02    0.34394354E+02    0.45857923E+02    0.13758863E+03    0.33329799E+00    0.33329731E+00    0.10454630E+03    0.10454353E+03    0.10455483E+03
    0.13394308E+10    0.11463813E+02    0.34395103E+02    0.45858915E+02    0.13759168E+03    0.33329782E+00    0.33329716E+00    0.10454858E+03    0.10454579E+03    0.10455714E+03
    0.14317699E+10    0.11464058E+02    0.34395855E+02    0.45859912E+02    0.13759473E+03    0.33329765E+00    0.33329702E+00    0.10455086E+03    0.10454806E+03    0.10455946E+03
    0.15304749E+10    0.11464304E+02    0.34396610E+02    0.45860913E+02    0.13759779E+03    0.33329749E+00    0.33329688E+00    0.10455316E+03    0.10455035E+03    0.10456178E+03
    0.16359844E+10    0.11464551E+02    0.34397367E+02    0.45861918E+02    0.13760086E+03    0.33329733E+00    0.33329674E+00    0.10455546E+03    0.10455264E+03    0.10456411E+03
    0.17487677E+10    0.11464799E+02    0.34398127E+02    0.45862926E+02    0.13760394E+03    0.33329718E+00    0.33329661E+00    0.10455777E+03    0.10455493E+03    0.10456645E+03
    0.18693262E+10    0.11465048E+02    0.34398890E+02    0.45863938E+02    0.13760703E+03    0.33329704E+00    0.33329648E+00    0.10456009E+03    0.10455724E+03    0.10456880E+03
    0.19981959E+10    0.11465298E+02    0.34399655E+02    0.45864954E+02    0.13761012E+03    0.33329690E+00    0.33329636E+00    0.10456241E+03    0.10455956E+03    0.10457115E+03
    0.21359497E+10    0.11465549E+02    0.34400423E+02    0.45865972E+02    0.13761323E+03    0.33329676E+00    0.33329625E+00    0.10456475E+03    0.10456188E+03    0.10457351E+03
    0.22832002E+10    0.11465802E+02    0.34401193E+02    0.45866994E+02    0.13761634E+03    0.33329663E+00    0.33329613E+00    0.10456709E+03    0.10456421E+03    0.10457588E+03
    0.24406020E+10    0.11466055E+02    0.34401964E+02    0.45868019E+02    0.13761946E+03    0.33329651E+00    0.33329603E+00    0.10456943E+03    0.10456654E+03    0.10457825E+03
    0.26088549E+10    0.11466308E+02    0.34402738E+02    0.45869047E+02    0.13762259E+03    0.33329638E+00    0.33329592E+00    0.10457179E+03    0.10456889E+03    0.10458062E+03
    0.27887070E+10    0.11466563E+02    0.34403514E+02    0.45870077E+02    0.13762572E+03    0.33329627E+00    0.33329582E+00    0.10457414E+03    0.10457124E+03    0.10458301E+03
    0.29809580E+10    0.11466818E+02    0.34404292E+02    0.45871111E+02    0.13762886E+03    0.33329616E+00    0.33329573E+00    0.10457651E+03    0.10457359E+03    0.10458539E+03
    0.31864626E+10    0.11467075E+02    0.34405072E+02    0.45872147E+02    0.13763200E+03    0.33329605E+00    0.33329564E+00    0.10457888E+03    0.10457595E+03    0.10458778E+03
    0.34061344E+10    0.11467331E+02    0.34405853E+02    0.45873185E+02    0.13763516E+03    0.33329595E+00    0.33329555E+00    0.10458125E+03    0.10457832E+03    0.10459018E+03
    0.36409503E+10    0.11467589E+02    0.34406636E+02    0.45874226E+02    0.13763831E+03    0.33329585E+00    0.33329547E+00    0.10458363E+03    0.10458069E+03    0.10459258E+03
    0.38919542E+10    0.11467847E+02    0.34407421E+02    0.45875269E+02    0.13764147E+03    0.33329575E+00    0.33329539E+00    0.10458602E+03    0.10458307E+03    0.10459498E+03
    0.41602620E+10    0.11468106E+02    0.34408207E+02    0.45876314E+02    0.13764464E+03    0.33329566E+00    0.33329531E+00    0.10458841E+03    0.10458545E+03    0.10459738E+03
    0.44470667E+10    0.11468366E+02    0.34408995E+02    0.45877361E+02    0.13764781E+03    0.33329558E+00    0.33329524E+00    0.10459080E+03    0.10458784E+03    0.10459979E+03
    0.47536436E+10    0.11468626E+02    0.34409784E+02    0.45878410E+02    0.13765099E+03    0.33329549E+00    0.33329517E+00    0.10459320E+03    0.10459023E+03    0.10460221E+03
    0.50813555E+10    0.11468887E+02    0.34410574E+02    0.45879461E+02    0.13765417E+03    0.33329542E+00    0.33329511E+00    0.10459560E+03    0.10459263E+03    0.10460462E+03
    0.54316596E+10    0.11469148E+02    0.34411366E+02    0.45880513E+02    0.13765735E+03    0.33329534E+00    0.33329505E+00    0.10459801E+03    0.10459503E+03    0.10460704E+03
    0.58061133E+10    0.11469410E+02    0.34412158E+02    0.45881568E+02    0.13766054E+03    0.33329527E+00    0.33329499E+00    0.10460042E+03    0.10459743E+03    0.10460947E+03
    0.62063816E+10    0.11469672E+02    0.34412952E+02    0.45882624E+02    0.13766373E+03    0.33329520E+00    0.33329493E+00    0.10460283E+03    0.10459984E+03    0.10461189E+03
    0.66342440E+10    0.11469934E+02    0.34413747E+02    0.45883681E+02    0.13766692E+03    0.33329514E+00    0.33329488E+00    0.10460525E+03    0.10460225E+03    0.10461432E+03
    0.70916029E+10    0.11470198E+02    0.34414543E+02    0.45884740E+02    0.13767012E+03    0.33329508E+00    0.33329483E+00    0.10460767E+03    0.10460466E+03    0.10461675E+03
    0.75804916E+10    0.11470461E+02    0.34415339E+02    0.45885800E+02    0.13767332E+03    0.33329502E+00    0.33329479E+00    0.10461009E+03    0.10460708E+03    0.10461918E+03
    0.81030839E+10    0.11470725E+02    0.34416137E+02    0.45886862E+02    0.13767652E+03    0.33329496E+00    0.33329474E+00    0.10461251E+03    0.10460950E+03    0.10462161E+03
    0.86617033E+10    0.11470989E+02    0.34416935E+02    0.45887924E+02    0.13767973E+03    0.33329491E+00    0.33329470E+00    0.10461494E+03    0.10461192E+03    0.10462405E+03
    0.92588334E+10    0.11471254E+02    0.34417734E+02    0.45888988E+02    0.13768294E+03    0.33329486E+00    0.33329467E+00    0.10461737E+03    0.10461435E+03    0.10462649E+03
    0.98971291E+10    0.11471519E+02    0.34418534E+02    0.45890053E+02    0.13768614E+03    0.33329482E+00    0.33329463E+00    0.10461980E+03    0.10461678E+03    0.10462892E+03
    0.10579428E+11    0.11471784E+02    0.34419334E+02    0.45891118E+02    0.13768935E+03    0.33329477E+00    0.33329460E+00    0.10462223E+03    0.10461920E+03    0.10463136E+03
    0.11308765E+11    0.11472050E+02    0.34420135E+02    0.45892185E+02    0.13769257E+03    0.33329473E+00    0.33329457E+00    0.10462466E+03    0.10462164E+03    0.10463380E+03
    0.12088381E+11    0.11472316E+02    0.34420937E+02    0.45893252E+02    0.13769578E+03    0.33329470E+00    0.33329454E+00    0.10462710E+03    0.10462407E+03    0.10463625E+03
    0.12921743E+11    0.11472582E+02    0.34421738E+02    0.45894320E+02    0.13769899E+03    0.33329466E+00    0.33329452E+00    0.10462954E+03    0.10462650E+03    0.10463869E+03
    0.13812556E+11    0.11472848E+02    0.34422541E+02    0.45895389E+02    0.13770221E+03    0.33329463E+00    0.33329450E+00    0.10463198E+03    0.10462894E+03    0.10464113E+03
    0.14764782E+11    0.11473115E+02    0.34423344E+02    0.45896458E+02    0.13770543E+03    0.33329460E+00    0.33329448E+00    0.10463442E+03    0.10463138E+03    0.10464358E+03
    0.15782652E+11    0.11473381E+02    0.34424147E+02    0.45897528E+02    0.13770864E+03    0.33329458E+00    0.33329446E+00    0.10463686E+03    0.10463382E+03    0.10464602E+03
    0.16870694E+11    0.11473648E+02    0.34424950E+02    0.45898598E+02    0.13771186E+03    0.33329455E+00    0.33329445E+00    0.10463930E+03    0.10463626E+03    0.10464846E+03
    0.18033745E+11    0.11473915E+02    0.34425753E+02    0.45899669E+02    0.13771508E+03    0.33329453E+00    0.33329443E+00    0.10464174E+03    0.10463870E+03    0.10465091E+03
    0.19276975E+11    0.11474183E+02    0.34426557E+02    0.45900740E+02    0.13771829E+03    0.33329451E+00    0.33329442E+00    0.10464419E+03    0.10464114E+03    0.10465335E+03
    0.20605913E+11    0.11474450E+02    0.34427361E+02    0.45901811E+02    0.13772151E+03    0.33329450E+00    0.33329442E+00    0.10464663E+03    0.10464358E+03    0.10465580E+03
    0.22026466E+11    0.11474717E+02    0.34428165E+02    0.45902883E+02    0.13772473E+03    0.33329448E+00    0.33329441E+00    0.10464907E+03    0.10464602E+03    0.10465824E+03
    0.23544951E+11    0.11474985E+02    0.34428969E+02    0.45903954E+02    0.13772795E+03    0.33329447E+00    0.33329441E+00    0.10465152E+03    0.10464847E+03    0.10466069E+03
    0.25168118E+11    0.11475253E+02    0.34429773E+02    0.45905026E+02    0.13773116E+03    0.33329446E+00    0.33329440E+00    0.10465396E+03    0.10465091E+03    0.10466313E+03
    0.26903186E+11    0.11475520E+02    0.34430577E+02    0.45906098E+02    0.13773438E+03    0.33329445E+00    0.33329440E+00    0.10465641E+03    0.10465335E+03    0.10466558E+03
    0.28757868E+11    0.11475788E+02    0.34431381E+02    0.45907169E+02    0.13773759E+03    0.33329444E+00    0.33329441E+00    0.10465885E+03    0.10465580E+03    0.10466802E+03
    0.30740409E+11    0.11476056E+02    0.34432185E+02    0.45908241E+02    0.13774081E+03    0.33329444E+00    0.33329441E+00    0.10466129E+03    0.10465824E+03    0.10467046E+03
    0.32859626E+11    0.11476324E+02    0.34432989E+02    0.45909313E+02    0.13774402E+03    0.33329444E+00    0.33329441E+00    0.10466374E+03    0.10466068E+03    0.10467290E+03
    0.35124939E+11    0.11476592E+02    0.34433793E+02    0.45910384E+02    0.13774723E+03    0.33329444E+00    0.33329442E+00    0.10466618E+03    0.10466313E+03    0.10467535E+03
    0.37546421E+11    0.11476859E+02    0.34434596E+02    0.45911456E+02    0.13775044E+03    0.33329444E+00    0.33329443E+00    0.10466862E+03    0.10466557E+03    0.10467778E+03
    0.40134837E+11    0.11477127E+02    0.34435399E+02    0.45912527E+02    0.13775365E+03    0.33329445E+00    0.33329444E+00    0.10467106E+03    0.10466801E+03    0.10468022E+03
    0.42901697E+11    0.11477395E+02    0.34436202E+02    0.45913598E+02    0.13775686E+03    0.33329445E+00    0.33329445E+00    0.10467350E+03    0.10467045E+03    0.10468266E+03
    0.45859302E+11    0.11477663E+02    0.34437005E+02    0.45914668E+02    0.13776007E+03    0.33329446E+00    0.33329447E+00    0.10467594E+03    0.10467289E+03    0.10468510E+03
    0.49020801E+11    0.11477931E+02    0.34437807E+02    0.45915738E+02    0.13776327E+03    0.33329447E+00    0.33329448E+00    0.10467838E+03    0.10467533E+03    0.10468753E+03
    0.52400251E+11    0.11478198E+02    0.34438609E+02    0.45916808E+02    0.13776647E+03    0.33329448E+00    0.33329450E+00    0.10468082E+03    0.10467777E+03    0.10468997E+03
    0.56012678E+11    0.11478466E+02    0.34439411E+02    0.45917877E+02    0.13776967E+03    0.33329449E+00    0.33329452E+00    0.10468326E+03    0.10468021E+03    0.10469240E+03
    0.59874142E+11    0.11478733E+02    0.34440212E+02    0.45918945E+02    0.13777287E+03    0.33329450E+00    0.33329454E+00    0.10468569E+03    0.10468264E+03    0.10469483E+03
    0.64001812E+11    0.11479001E+02    0.34441013E+02    0.45920014E+02    0.13777607E+03    0.33329452E+00    0.33329456E+00    0.10468813E+03    0.10468508E+03    0.10469726E+03
    0.68414039E+11    0.11479268E+02    0.34441813E+02    0.45921081E+02    0.13777926E+03    0.33329454E+00    0.33329458E+00    0.10469056E+03    0.10468751E+03    0.10469968E+03
    0.73130442E+11    0.11479535E+02    0.34442613E+02    0.45922148E+02    0.13778245E+03    0.33329456E+00    0.33329461E+00    0.10469299E+03    0.10468994E+03    0.10470211E+03
    0.78171989E+11    0.11479802E+02    0.34443412E+02    0.45923214E+02    0.13778564E+03    0.33329458E+00    0.33329463E+00    0.10469542E+03    0.10469237E+03    0.10470453E+03
    0.83561096E+11    0.11480069E+02    0.34444210E+02    0.45924280E+02    0.13778883E+03    0.33329460E+00    0.33329466E+00    0.10469785E+03    0.10469480E+03    0.10470695E+03
    0.89321723E+11    0.11480336E+02    0.34445009E+02    0.45925345E+02    0.13779201E+03    0.33329462E+00    0.33329469E+00    0.10470027E+03    0.10469723E+03    0.10470937E+03
    0.95479483E+11    0.11480603E+02    0.34445806E+02    0.45926409E+02    0.13779519E+03    0.33329464E+00    0.33329472E+00    0.10470269E+03    0.10469966E+03    0.10471179E+03
    0.10206175E+12    0.11480869E+02    0.34446603E+02    0.45927472E+02    0.13779837E+03    0.33329467E+00    0.33329475E+00    0.10470512E+03    0.10470208E+03    0.10471420E+03
    0.10909780E+12    0.11481135E+02    0.34447399E+02    0.45928534E+02    0.13780154E+03    0.33329470E+00    0.33329478E+00    0.10470754E+03    0.10470450E+03    0.10471661E+03
    0.11661890E+12    0.11481401E+02    0.34448194E+02    0.45929596E+02    0.13780471E+03    0.33329473E+00    0.33329481E+00    0.10470995E+03    0.10470692E+03    0.10471902E+03
    0.12465851E+12    0.11481667E+02    0.34448989E+02    0.45930656E+02    0.13780788E+03    0.33329475E+00    0.33329485E+00    0.10471237E+03    0.10470934E+03    0.10472143E+03
    0.13325235E+12    0.11481933E+02    0.34449783E+02    0.45931716E+02    0.13781105E+03    0.33329479E+00    0.33329488E+00    0.10471478E+03    0.10471176E+03    0.10472384E+03
    0.14243865E+12    0.11482199E+02    0.34450576E+02    0.45932775E+02    0.13781421E+03    0.33329482E+00    0.33329492E+00    0.10471720E+03    0.10471417E+03    0.10472624E+03
    0.15225824E+12    0.11482464E+02    0.34451369E+02    0.45933833E+02    0.13781737E+03    0.33329485E+00    0.33329495E+00    0.10471960E+03    0.10471658E+03    0.10472864E+03
    0.16275479E+12    0.11482729E+02    0.34452161E+02    0.45934889E+02    0.13782052E+03    0.33329488E+00    0.33329499E+00    0.10472201E+03    0.10471899E+03    0.10473104E+03
    0.17397496E+12    0.11482994E+02    0.34452951E+02    0.45935945E+02    0.13782367E+03    0.33329492E+00    0.33329503E+00    0.10472441E+03    0.10472140E+03    0.10473343E+03
    0.18596864E+12    0.11483258E+02    0.34453742E+02    0.45937000E+02    0.13782682E+03    0.33329496E+00    0.33329507E+00    0.10472682E+03    0.10472380E+03    0.10473582E+03
    0.19878915E+12    0.11483523E+02    0.34454531E+02    0.45938053E+02    0.13782996E+03    0.33329499E+00    0.33329511E+00    0.10472922E+03    0.10472620E+03    0.10473821E+03
    0.21249350E+12    0.11483787E+02    0.34455319E+02    0.45939106E+02    0.13783310E+03    0.33329503E+00    0.33329515E+00    0.10473161E+03    0.10472860E+03    0.10474060E+03
    0.22714261E+12    0.11484050E+02    0.34456107E+02    0.45940157E+02    0.13783624E+03    0.33329507E+00    0.33329520E+00    0.10473401E+03    0.10473100E+03    0.10474298E+03
    0.24280162E+12    0.11484314E+02    0.34456893E+02    0.45941207E+02    0.13783937E+03    0.33329511E+00    0.33329524E+00    0.10473640E+03    0.10473339E+03    0.10474536E+03
    0.25954014E+12    0.11484577E+02    0.34457679E+02    0.45942256E+02    0.13784250E+03    0.33329515E+00    0.33329529E+00    0.10473878E+03    0.10473578E+03    0.10474774E+03
    0.27743261E+12    0.11484840E+02    0.34458463E+02    0.45943304E+02    0.13784563E+03    0.33329519E+00    0.33329533E+00    0.10474117E+03    0.10473817E+03    0.10475012E+03
    0.29655857E+12    0.11485103E+02    0.34459247E+02    0.45944350E+02    0.13784875E+03    0.33329524E+00    0.33329538E+00    0.10474355E+03    0.10474056E+03    0.10475249E+03
    0.31700305E+12    0.11485365E+02    0.34460030E+02    0.45945395E+02    0.13785186E+03    0.33329528E+00    0.33329543E+00    0.10474593E+03    0.10474294E+03    0.10475485E+03
    0.33885695E+12    0.11485627E+02    0.34460812E+02    0.45946439E+02    0.13785498E+03    0.33329533E+00    0.33329547E+00    0.10474831E+03    0.10474532E+03    0.10475722E+03
    0.36221745E+12    0.11485889E+02    0.34461593E+02    0.45947482E+02    0.13785808E+03    0.33329537E+00    0.33329552E+00    0.10475068E+03    0.10474770E+03    0.10475958E+03
    0.38718840E+12    0.11486151E+02    0.34462372E+02    0.45948523E+02    0.13786119E+03    0.33329542E+00    0.33329557E+00    0.10475305E+03    0.10475007E+03    0.10476194E+03
    0.41388082E+12    0.11486412E+02    0.34463151E+02    0.45949563E+02    0.13786429E+03    0.33329547E+00    0.33329562E+00    0.10475542E+03    0.10475244E+03    0.10476429E+03
    0.44241339E+12    0.11486673E+02    0.34463929E+02    0.45950602E+02    0.13786738E+03    0.33329551E+00    0.33329567E+00    0.10475778E+03    0.10475481E+03    0.10476665E+03
    0.47291298E+12    0.11486933E+02    0.34464705E+02    0.45951639E+02    0.13787047E+03    0.33329556E+00    0.33329572E+00    0.10476014E+03    0.10475717E+03    0.10476900E+03
    0.50551517E+12    0.11487194E+02    0.34465481E+02    0.45952674E+02    0.13787356E+03    0.33329561E+00    0.33329578E+00    0.10476250E+03    0.10475954E+03    0.10477134E+03
    0.54036494E+12    0.11487453E+02    0.34466255E+02    0.45953709E+02    0.13787664E+03    0.33329566E+00    0.33329583E+00    0.10476485E+03    0.10476189E+03    0.10477368E+03
    0.57761721E+12    0.11487713E+02    0.34467029E+02    0.45954742E+02    0.13787972E+03    0.33329571E+00    0.33329588E+00    0.10476720E+03    0.10476425E+03    0.10477602E+03
    0.61743763E+12    0.11487972E+02    0.34467801E+02    0.45955773E+02    0.13788279E+03    0.33329576E+00    0.33329594E+00    0.10476955E+03    0.10476660E+03    0.10477835E+03
    0.66000322E+12    0.11488231E+02    0.34468572E+02    0.45956803E+02    0.13788585E+03    0.33329582E+00    0.33329599E+00    0.10477190E+03    0.10476895E+03    0.10478069E+03
    0.70550326E+12    0.11488489E+02    0.34469342E+02    0.45957831E+02    0.13788892E+03    0.33329587E+00    0.33329605E+00    0.10477424E+03    0.10477129E+03    0.10478301E+03
    0.75414002E+12    0.11488747E+02    0.34470111E+02    0.45958858E+02    0.13789198E+03    0.33329592E+00    0.33329610E+00    0.10477657E+03    0.10477363E+03    0.10478534E+03
    0.80612976E+12    0.11489005E+02    0.34470878E+02    0.45959884E+02    0.13789503E+03    0.33329598E+00    0.33329616E+00    0.10477891E+03    0.10477597E+03    0.10478766E+03
    0.86170362E+12    0.11489262E+02    0.34471645E+02    0.45960907E+02    0.13789808E+03    0.33329603E+00    0.33329622E+00    0.10478124E+03    0.10477830E+03    0.10478997E+03
    0.92110870E+12    0.11489519E+02    0.34472410E+02    0.45961930E+02    0.13790112E+03    0.33329609E+00    0.33329627E+00    0.10478356E+03    0.10478064E+03    0.10479229E+03
    0.98460911E+12    0.11489776E+02    0.34473174E+02    0.45962950E+02    0.13790416E+03    0.33329614E+00    0.33329633E+00    0.10478588E+03    0.10478296E+03    0.10479459E+03
    0.10524872E+13    0.11490032E+02    0.34473937E+02    0.45963970E+02    0.13790719E+03    0.33329620E+00    0.33329639E+00    0.10478820E+03    0.10478529E+03    0.10479690E+03
    0.11250447E+13    0.11490288E+02    0.34474699E+02    0.45964987E+02    0.13791022E+03    0.33329626E+00    0.33329645E+00    0.10479052E+03    0.10478761E+03    0.10479920E+03
    0.12026043E+13    0.11490544E+02    0.34475459E+02    0.45966003E+02    0.13791324E+03    0.33329631E+00    0.33329651E+00    0.10479283E+03    0.10478992E+03    0.10480150E+03
    0.12855107E+13    0.11490799E+02    0.34476219E+02    0.45967017E+02    0.13791626E+03    0.33329637E+00    0.33329657E+00    0.10479514E+03    0.10479223E+03    0.10480379E+03
    0.13741327E+13    0.11491053E+02    0.34476977E+02    0.45968030E+02    0.13791928E+03    0.33329643E+00    0.33329663E+00    0.10479744E+03    0.10479454E+03    0.10480608E+03
    0.14688642E+13    0.11491308E+02    0.34477733E+02    0.45969041E+02    0.13792228E+03    0.33329649E+00    0.33329669E+00    0.10479974E+03    0.10479685E+03    0.10480837E+03
    0.15701264E+13    0.11491561E+02    0.34478489E+02    0.45970050E+02    0.13792529E+03    0.33329655E+00    0.33329675E+00    0.10480204E+03    0.10479915E+03    0.10481065E+03
    0.16783695E+13    0.11491815E+02    0.34479243E+02    0.45971058E+02    0.13792829E+03    0.33329661E+00    0.33329681E+00    0.10480433E+03    0.10480145E+03    0.10481293E+03
    0.17940748E+13    0.11492068E+02    0.34479996E+02    0.45972064E+02    0.13793128E+03    0.33329667E+00    0.33329688E+00    0.10480662E+03    0.10480374E+03    0.10481520E+03
    0.19177567E+13    0.11492321E+02    0.34480748E+02    0.45973068E+02    0.13793427E+03    0.33329673E+00    0.33329694E+00    0.10480891E+03    0.10480603E+03    0.10481747E+03
    0.20499651E+13    0.11492573E+02    0.34481498E+02    0.45974071E+02    0.13793725E+03    0.33329679E+00    0.33329700E+00    0.10481119E+03    0.10480831E+03    0.10481974E+03
    0.21912879E+13    0.11492825E+02    0.34482247E+02    0.45975072E+02    0.13794022E+03    0.33329685E+00    0.33329706E+00    0.10481346E+03    0.10481060E+03    0.10482200E+03
    0.23423533E+13    0.11493076E+02    0.34482995E+02    0.45976071E+02    0.13794320E+03    0.33329691E+00    0.33329713E+00    0.10481574E+03    0.10481287E+03    0.10482426E+03
    0.25038330E+13    0.11493327E+02    0.34483742E+02    0.45977068E+02    0.13794616E+03    0.33329698E+00    0.33329719E+00    0.10481801E+03    0.10481515E+03    0.10482651E+03
    0.26764451E+13    0.11493577E+02    0.34484487E+02    0.45978064E+02    0.13794912E+03    0.33329704E+00    0.33329726E+00    0.10482027E+03    0.10481742E+03    0.10482876E+03
    0.28609568E+13    0.11493827E+02    0.34485231E+02    0.45979058E+02    0.13795208E+03    0.33329710E+00    0.33329732E+00    0.10482253E+03    0.10481968E+03    0.10483101E+03
    0.30581886E+13    0.11494077E+02    0.34485973E+02    0.45980050E+02    0.13795503E+03    0.33329717E+00    0.33329738E+00    0.10482479E+03    0.10482195E+03    0.10483325E+03
    0.32690174E+13    0.11494326E+02    0.34486714E+02    0.45981041E+02    0.13795797E+03    0.33329723E+00    0.33329745E+00    0.10482704E+03    0.10482420E+03    0.10483549E+03
    0.34943805E+13    0.11494575E+02    0.34487454E+02    0.45982029E+02    0.13796091E+03    0.33329729E+00    0.33329751E+00    0.10482929E+03    0.10482646E+03    0.10483772E+03
    0.37352800E+13    0.11494824E+02    0.34488193E+02    0.45983016E+02    0.13796385E+03    0.33329736E+00    0.33329758E+00    0.10483153E+03    0.10482871E+03    0.10483995E+03
    0.39927868E+13    0.11495071E+02    0.34488930E+02    0.45984001E+02    0.13796677E+03    0.33329742E+00    0.33329765E+00    0.10483378E+03    0.10483095E+03    0.10484218E+03
    0.42680460E+13    0.11495319E+02    0.34489666E+02    0.45984984E+02    0.13796970E+03    0.33329749E+00    0.33329771E+00    0.10483601E+03    0.10483319E+03    0.10484440E+03
    0.45622813E+13    0.11495566E+02    0.34490400E+02    0.45985966E+02    0.13797261E+03    0.33329755E+00    0.33329778E+00    0.10483824E+03    0.10483543E+03    0.10484661E+03
    0.48768009E+13    0.11495813E+02    0.34491133E+02    0.45986946E+02    0.13797553E+03    0.33329762E+00    0.33329785E+00    0.10484047E+03    0.10483766E+03    0.10484883E+03
    0.52130031E+13    0.11496059E+02    0.34491865E+02    0.45987923E+02    0.13797843E+03    0.33329769E+00    0.33329791E+00    0.10484270E+03    0.10483989E+03    0.10485104E+03
    0.55723829E+13    0.11496304E+02    0.34492595E+02    0.45988899E+02    0.13798133E+03    0.33329775E+00    0.33329798E+00    0.10484492E+03    0.10484212E+03    0.10485324E+03
    0.59565380E+13    0.11496550E+02    0.34493324E+02    0.45989873E+02    0.13798423E+03    0.33329782E+00    0.33329805E+00    0.10484713E+03    0.10484434E+03    0.10485544E+03
    0.63671764E+13    0.11496794E+02    0.34494051E+02    0.45990846E+02    0.13798712E+03    0.33329788E+00    0.33329811E+00    0.10484934E+03    0.10484656E+03    0.10485764E+03
    0.68061239E+13    0.11497039E+02    0.34494778E+02    0.45991816E+02    0.13799000E+03    0.33329795E+00    0.33329818E+00    0.10485155E+03    0.10484877E+03    0.10485983E+03
    0.72753320E+13    0.11497283E+02    0.34495502E+02    0.45992785E+02    0.13799288E+03    0.33329802E+00    0.33329825E+00    0.10485375E+03    0.10485098E+03    0.10486201E+03
    0.77768868E+13    0.11497526E+02    0.34496226E+02    0.45993752E+02    0.13799575E+03    0.33329809E+00    0.33329832E+00    0.10485595E+03    0.10485318E+03    0.10486420E+03
    0.83130185E+13    0.11497769E+02    0.34496948E+02    0.45994717E+02    0.13799862E+03    0.33329815E+00    0.33329839E+00    0.10485815E+03    0.10485538E+03    0.10486637E+03
    0.88861105E+13    0.11498011E+02    0.34497668E+02    0.45995680E+02    0.13800148E+03    0.33329822E+00    0.33329845E+00    0.10486034E+03    0.10485758E+03    0.10486855E+03
    0.94987110E+13    0.11498253E+02    0.34498387E+02    0.45996641E+02    0.13800433E+03    0.33329829E+00    0.33329852E+00    0.10486252E+03    0.10485977E+03    0.10487072E+03
    0.10153544E+14    0.11498495E+02    0.34499105E+02    0.45997600E+02    0.13800718E+03    0.33329836E+00    0.33329859E+00    0.10486470E+03    0.10486195E+03    0.10487288E+03
    0.10853520E+14    0.11498736E+02    0.34499821E+02    0.45998557E+02    0.13801003E+03    0.33329842E+00    0.33329866E+00    0.10486688E+03    0.10486414E+03    0.10487505E+03
    0.11601752E+14    0.11498977E+02    0.34500536E+02    0.45999513E+02    0.13801287E+03    0.33329849E+00    0.33329873E+00    0.10486906E+03    0.10486631E+03    0.10487720E+03
    0.12401566E+14    0.11499217E+02    0.34501250E+02    0.46000467E+02    0.13801570E+03    0.33329856E+00    0.33329880E+00    0.10487122E+03    0.10486849E+03    0.10487935E+03
    0.13256519E+14    0.11499457E+02    0.34501962E+02    0.46001418E+02    0.13801853E+03    0.33329863E+00    0.33329887E+00    0.10487339E+03    0.10487066E+03    0.10488150E+03
    0.14170412E+14    0.11499696E+02    0.34502672E+02    0.46002368E+02    0.13802135E+03    0.33329870E+00    0.33329894E+00    0.10487555E+03    0.10487282E+03    0.10488365E+03
    0.15147307E+14    0.11499935E+02    0.34503382E+02    0.46003316E+02    0.13802416E+03    0.33329877E+00    0.33329901E+00    0.10487770E+03    0.10487499E+03    0.10488579E+03
    0.16191549E+14    0.11500173E+02    0.34504089E+02    0.46004262E+02    0.13802697E+03    0.33329884E+00    0.33329908E+00    0.10487986E+03    0.10487714E+03    0.10488792E+03
    0.17307780E+14    0.11500411E+02    0.34504796E+02    0.46005206E+02    0.13802978E+03    0.33329891E+00    0.33329915E+00    0.10488200E+03    0.10487929E+03    0.10489005E+03
    0.18500963E+14    0.11500648E+02    0.34505501E+02    0.46006149E+02    0.13803257E+03    0.33329898E+00    0.33329922E+00    0.10488415E+03    0.10488144E+03    0.10489218E+03
    0.19776403E+14    0.11500885E+02    0.34506204E+02    0.46007089E+02    0.13803537E+03    0.33329905E+00    0.33329929E+00    0.10488628E+03    0.10488359E+03    0.10489430E+03
    0.21139770E+14    0.11501121E+02    0.34506906E+02    0.46008027E+02    0.13803815E+03    0.33329912E+00    0.33329936E+00    0.10488842E+03    0.10488573E+03    0.10489642E+03
    0.22597127E+14    0.11501357E+02    0.34507607E+02    0.46008964E+02    0.13804093E+03    0.33329918E+00    0.33329943E+00    0.10489055E+03    0.10488786E+03    0.10489853E+03
    0.24154953E+14    0.11501593E+02    0.34508306E+02    0.46009899E+02    0.13804371E+03    0.33329925E+00    0.33329950E+00    0.10489267E+03    0.10488999E+03    0.10490064E+03
    0.25820174E+14    0.11501828E+02    0.34509004E+02    0.46010831E+02    0.13804648E+03    0.33329932E+00    0.33329957E+00    0.10489479E+03    0.10489212E+03    0.10490274E+03
    0.27600193E+14    0.11502062E+02    0.34509700E+02    0.46011762E+02    0.13804924E+03    0.33329939E+00    0.33329964E+00    0.10489691E+03    0.10489424E+03    0.10490484E+03
    0.29502926E+14    0.11502296E+02    0.34510395E+02    0.46012691E+02    0.13805200E+03    0.33329946E+00    0.33329971E+00    0.10489902E+03    0.10489636E+03    0.10490694E+03
    0.31536831E+14    0.11502530E+02    0.34511088E+02    0.46013618E+02    0.13805475E+03    0.33329953E+00    0.33329978E+00    0.10490113E+03    0.10489847E+03    0.10490903E+03
    0.33710952E+14    0.11502763E+02    0.34511780E+02    0.46014543E+02    0.13805750E+03    0.33329961E+00    0.33329985E+00    0.10490323E+03    0.10490058E+03    0.10491112E+03
    0.36034955E+14    0.11502995E+02    0.34512471E+02    0.46015466E+02    0.13806024E+03    0.33329968E+00    0.33329992E+00    0.10490533E+03    0.10490268E+03    0.10491320E+03
    0.38519173E+14    0.11503227E+02    0.34513160E+02    0.46016387E+02    0.13806297E+03    0.33329975E+00    0.33329999E+00    0.10490743E+03    0.10490478E+03    0.10491528E+03
    0.41174650E+14    0.11503459E+02    0.34513847E+02    0.46017306E+02    0.13806570E+03    0.33329982E+00    0.33330006E+00    0.10490952E+03    0.10490688E+03    0.10491735E+03
    0.44013194E+14    0.11503690E+02    0.34514533E+02    0.46018223E+02    0.13806842E+03    0.33329989E+00    0.33330013E+00    0.10491160E+03    0.10490897E+03    0.10491942E+03
    0.47047424E+14    0.11503921E+02    0.34515218E+02    0.46019139E+02    0.13807114E+03    0.33329996E+00    0.33330020E+00    0.10491368E+03    0.10491106E+03    0.10492148E+03
    0.50290831E+14    0.11504151E+02    0.34515901E+02    0.46020052E+02    0.13807385E+03    0.33330003E+00    0.33330027E+00    0.10491576E+03    0.10491314E+03    0.10492354E+03
    0.53757836E+14    0.11504381E+02    0.34516583E+02    0.46020964E+02    0.13807656E+03    0.33330010E+00    0.33330034E+00    0.10491783E+03    0.10491522E+03    0.10492560E+03
    0.57463853E+14    0.11504610E+02    0.34517263E+02    0.46021873E+02    0.13807926E+03    0.33330017E+00    0.33330041E+00    0.10491990E+03    0.10491729E+03    0.10492765E+03
    0.61425360E+14    0.11504838E+02    0.34517942E+02    0.46022781E+02    0.13808195E+03    0.33330024E+00    0.33330049E+00    0.10492196E+03    0.10491936E+03    0.10492970E+03
    0.65659969E+14    0.11505067E+02    0.34518620E+02    0.46023686E+02    0.13808464E+03    0.33330031E+00    0.33330056E+00    0.10492402E+03    0.10492142E+03    0.10493174E+03
    0.70186509E+14    0.11505294E+02    0.34519296E+02    0.46024590E+02    0.13808732E+03    0.33330038E+00    0.33330063E+00    0.10492608E+03    0.10492348E+03    0.10493378E+03
    0.75025104E+14    0.11505522E+02    0.34519970E+02    0.46025492E+02    0.13809000E+03    0.33330045E+00    0.33330070E+00    0.10492813E+03    0.10492554E+03    0.10493581E+03
    0.80197267E+14    0.11505748E+02    0.34520643E+02    0.46026392E+02    0.13809267E+03    0.33330052E+00    0.33330077E+00    0.10493017E+03    0.10492759E+03    0.10493784E+03
    0.85725995E+14    0.11505975E+02    0.34521315E+02    0.46027290E+02    0.13809533E+03    0.33330059E+00    0.33330084E+00    0.10493221E+03    0.10492964E+03    0.10493987E+03
    0.91635869E+14    0.11506201E+02    0.34521985E+02    0.46028185E+02    0.13809799E+03    0.33330066E+00    0.33330091E+00    0.10493425E+03    0.10493168E+03    0.10494189E+03
    0.97953164E+14    0.11506426E+02    0.34522654E+02    0.46029079E+02    0.13810064E+03    0.33330073E+00    0.33330098E+00    0.10493628E+03    0.10493372E+03    0.10494390E+03
    0.10470597E+15    0.11506651E+02    0.34523321E+02    0.46029972E+02    0.13810329E+03    0.33330081E+00    0.33330105E+00    0.10493831E+03    0.10493575E+03    0.10494592E+03
    0.11192430E+15    0.11506875E+02    0.34523987E+02    0.46030862E+02    0.13810593E+03    0.33330088E+00    0.33330112E+00    0.10494034E+03    0.10493778E+03    0.10494792E+03
    0.11964026E+15    0.11507099E+02    0.34524651E+02    0.46031750E+02    0.13810857E+03    0.33330095E+00    0.33330119E+00    0.10494236E+03    0.10493981E+03    0.10494993E+03
    0.12788816E+15    0.11507322E+02    0.34525314E+02    0.46032636E+02    0.13811120E+03    0.33330102E+00    0.33330126E+00    0.10494437E+03    0.10494183E+03    0.10495192E+03
    0.13670465E+15    0.11507545E+02    0.34525975E+02    0.46033521E+02    0.13811382E+03    0.33330109E+00    0.33330133E+00    0.10494638E+03    0.10494384E+03    0.10495392E+03
    0.14612895E+15    0.11507768E+02    0.34526635E+02    0.46034403E+02    0.13811644E+03    0.33330116E+00    0.33330141E+00    0.10494839E+03    0.10494585E+03    0.10495591E+03
    0.15620295E+15    0.11507990E+02    0.34527294E+02    0.46035283E+02    0.13811905E+03    0.33330123E+00    0.33330148E+00    0.10495039E+03    0.10494786E+03    0.10495789E+03
    0.16697144E+15    0.11508211E+02    0.34527951E+02    0.46036162E+02    0.13812166E+03    0.33330130E+00    0.33330155E+00    0.10495239E+03    0.10494986E+03    0.10495987E+03
    0.17848230E+15    0.11508432E+02    0.34528607E+02    0.46037039E+02    0.13812426E+03    0.33330137E+00    0.33330162E+00    0.10495438E+03    0.10495186E+03    0.10496185E+03
    0.19078671E+15    0.11508652E+02    0.34529261E+02    0.46037913E+02    0.13812685E+03    0.33330144E+00    0.33330169E+00    0.10495637E+03    0.10495386E+03    0.10496382E+03
    0.20393938E+15    0.11508872E+02    0.34529914E+02    0.46038786E+02    0.13812944E+03    0.33330151E+00    0.33330176E+00    0.10495835E+03    0.10495585E+03    0.10496579E+03
    0.21799877E+15    0.11509092E+02    0.34530565E+02    0.46039657E+02    0.13813203E+03    0.33330158E+00    0.33330183E+00    0.10496033E+03    0.10495783E+03    0.10496775E+03
    0.23302742E+15    0.11509311E+02    0.34531215E+02    0.46040526E+02    0.13813460E+03    0.33330165E+00    0.33330190E+00    0.10496231E+03    0.10495981E+03    0.10496971E+03
    0.24909212E+15    0.11509530E+02    0.34531863E+02    0.46041393E+02    0.13813718E+03    0.33330172E+00    0.33330197E+00    0.10496428E+03    0.10496179E+03    0.10497167E+03
    0.26626430E+15    0.11509748E+02    0.34532510E+02    0.46042258E+02    0.13813974E+03    0.33330179E+00    0.33330204E+00    0.10496624E+03    0.10496376E+03    0.10497362E+03
    0.28462033E+15    0.11509965E+02    0.34533156E+02    0.46043121E+02    0.13814230E+03    0.33330186E+00    0.33330211E+00    0.10496821E+03    0.10496573E+03    0.10497556E+03
    0.30424180E+15    0.11510182E+02    0.34533800E+02    0.46043982E+02    0.13814486E+03    0.33330193E+00    0.33330218E+00    0.10497016E+03    0.10496769E+03    0.10497750E+03
    0.32521596E+15    0.11510399E+02    0.34534442E+02    0.46044841E+02    0.13814741E+03    0.33330200E+00    0.33330225E+00    0.10497212E+03    0.10496965E+03    0.10497944E+03
    0.34763605E+15    0.11510615E+02    0.34535084E+02    0.46045699E+02    0.13814995E+03    0.33330208E+00    0.33330232E+00    0.10497407E+03    0.10497161E+03    0.10498137E+03
    0.37160177E+15    0.11510831E+02    0.34535723E+02    0.46046554E+02    0.13815249E+03    0.33330215E+00    0.33330239E+00    0.10497601E+03    0.10497356E+03    0.10498330E+03
    0.39721967E+15    0.11511046E+02    0.34536362E+02    0.46047408E+02    0.13815502E+03    0.33330222E+00    0.33330246E+00    0.10497795E+03    0.10497550E+03    0.10498523E+03
    0.42460363E+15    0.11511261E+02    0.34536999E+02    0.46048259E+02    0.13815754E+03    0.33330229E+00    0.33330253E+00    0.10497989E+03    0.10497744E+03    0.10498714E+03
    0.45387543E+15    0.11511475E+02    0.34537634E+02    0.46049109E+02    0.13816007E+03    0.33330236E+00    0.33330260E+00    0.10498182E+03    0.10497938E+03    0.10498906E+03
    0.48516520E+15    0.11511689E+02    0.34538268E+02    0.46049957E+02    0.13816258E+03    0.33330243E+00    0.33330267E+00    0.10498375E+03    0.10498131E+03    0.10499097E+03
    0.51861205E+15    0.11511902E+02    0.34538901E+02    0.46050803E+02    0.13816509E+03    0.33330250E+00    0.33330274E+00    0.10498567E+03    0.10498324E+03    0.10499288E+03
    0.55436470E+15    0.11512115E+02    0.34539532E+02    0.46051646E+02    0.13816759E+03    0.33330257E+00    0.33330281E+00    0.10498759E+03    0.10498516E+03    0.10499478E+03
    0.59258211E+15    0.11512327E+02    0.34540162E+02    0.46052489E+02    0.13817009E+03    0.33330263E+00    0.33330288E+00    0.10498950E+03    0.10498708E+03    0.10499668E+03
    0.63343419E+15    0.11512539E+02    0.34540790E+02    0.46053329E+02    0.13817258E+03    0.33330270E+00    0.33330295E+00    0.10499141E+03    0.10498900E+03    0.10499857E+03
    0.67710257E+15    0.11512750E+02    0.34541417E+02    0.46054167E+02    0.13817507E+03    0.33330277E+00    0.33330302E+00    0.10499332E+03    0.10499091E+03    0.10500046E+03
    0.72378142E+15    0.11512961E+02    0.34542042E+02    0.46055003E+02    0.13817755E+03    0.33330284E+00    0.33330309E+00    0.10499522E+03    0.10499282E+03    0.10500235E+03
    0.77367826E+15    0.11513171E+02    0.34542666E+02    0.46055838E+02    0.13818002E+03    0.33330291E+00    0.33330315E+00    0.10499712E+03    0.10499472E+03    0.10500423E+03
    0.82701495E+15    0.11513381E+02    0.34543289E+02    0.46056670E+02    0.13818249E+03    0.33330298E+00    0.33330322E+00    0.10499901E+03    0.10499662E+03    0.10500610E+03
    0.88402862E+15    0.11513591E+02    0.34543910E+02    0.46057501E+02    0.13818496E+03    0.33330305E+00    0.33330329E+00    0.10500090E+03    0.10499851E+03    0.10500798E+03
    0.94497277E+15    0.11513800E+02    0.34544530E+02    0.46058330E+02    0.13818741E+03    0.33330312E+00    0.33330336E+00    0.10500278E+03    0.10500040E+03    0.10500984E+03
    0.10101183E+16    0.11514008E+02    0.34545149E+02    0.46059157E+02    0.13818987E+03    0.33330319E+00    0.33330343E+00    0.10500466E+03    0.10500229E+03    0.10501171E+03
    0.10797550E+16    0.11514216E+02    0.34545766E+02    0.46059982E+02    0.13819231E+03    0.33330326E+00    0.33330350E+00    0.10500654E+03    0.10500417E+03    0.10501357E+03
    0.11541923E+16    0.11514424E+02    0.34546381E+02    0.46060805E+02    0.13819475E+03    0.33330333E+00    0.33330357E+00    0.10500841E+03    0.10500604E+03    0.10501542E+03
    0.12337613E+16    0.11514631E+02    0.34546995E+02    0.46061626E+02    0.13819719E+03    0.33330340E+00    0.33330364E+00    0.10501027E+03    0.10500792E+03    0.10501727E+03
    0.13188157E+16    0.11514837E+02    0.34547608E+02    0.46062445E+02    0.13819962E+03    0.33330347E+00    0.33330370E+00    0.10501214E+03    0.10500978E+03    0.10501912E+03
    0.14097337E+16    0.11515044E+02    0.34548219E+02    0.46063263E+02    0.13820204E+03    0.33330353E+00    0.33330377E+00    0.10501399E+03    0.10501165E+03    0.10502096E+03
    0.15069195E+16    0.11515249E+02    0.34548829E+02    0.46064079E+02    0.13820446E+03    0.33330360E+00    0.33330384E+00    0.10501585E+03    0.10501351E+03    0.10502280E+03
    0.16108052E+16    0.11515454E+02    0.34549438E+02    0.46064892E+02    0.13820688E+03    0.33330367E+00    0.33330391E+00    0.10501770E+03    0.10501536E+03    0.10502463E+03
    0.17218526E+16    0.11515659E+02    0.34550045E+02    0.46065704E+02    0.13820928E+03    0.33330374E+00    0.33330398E+00    0.10501954E+03    0.10501721E+03    0.10502646E+03
    0.18405556E+16    0.11515863E+02    0.34550651E+02    0.46066514E+02    0.13821169E+03    0.33330381E+00    0.33330405E+00    0.10502139E+03    0.10501906E+03    0.10502829E+03
    0.19674419E+16    0.11516067E+02    0.34551255E+02    0.46067323E+02    0.13821408E+03    0.33330388E+00    0.33330411E+00    0.10502322E+03    0.10502090E+03    0.10503011E+03
    0.21030756E+16    0.11516271E+02    0.34551858E+02    0.46068129E+02    0.13821647E+03    0.33330394E+00    0.33330418E+00    0.10502506E+03    0.10502274E+03    0.10503193E+03
    0.22480597E+16    0.11516473E+02    0.34552460E+02    0.46068933E+02    0.13821886E+03    0.33330401E+00    0.33330425E+00    0.10502688E+03    0.10502457E+03    0.10503374E+03
    0.24030389E+16    0.11516676E+02    0.34553060E+02    0.46069736E+02    0.13822124E+03    0.33330408E+00    0.33330432E+00    0.10502871E+03    0.10502640E+03    0.10503555E+03
    0.25687023E+16    0.11516878E+02    0.34553659E+02    0.46070537E+02    0.13822361E+03    0.33330415E+00    0.33330438E+00    0.10503053E+03    0.10502823E+03    0.10503735E+03
    0.27457863E+16    0.11517079E+02    0.34554256E+02    0.46071336E+02    0.13822598E+03    0.33330421E+00    0.33330445E+00    0.10503234E+03    0.10503005E+03    0.10503915E+03
    0.29350784E+16    0.11517280E+02    0.34554852E+02    0.46072133E+02    0.13822835E+03    0.33330428E+00    0.33330452E+00    0.10503416E+03    0.10503187E+03    0.10504095E+03
    0.31374201E+16    0.11517481E+02    0.34555447E+02    0.46072928E+02    0.13823071E+03    0.33330435E+00    0.33330458E+00    0.10503596E+03    0.10503368E+03    0.10504274E+03
    0.33537110E+16    0.11517681E+02    0.34556040E+02    0.46073721E+02    0.13823306E+03    0.33330442E+00    0.33330465E+00    0.10503777E+03    0.10503549E+03    0.10504453E+03
    0.35849128E+16    0.11517881E+02    0.34556632E+02    0.46074513E+02    0.13823541E+03    0.33330448E+00    0.33330472E+00    0.10503957E+03    0.10503729E+03    0.10504631E+03
    0.38320535E+16    0.11518080E+02    0.34557223E+02    0.46075303E+02    0.13823775E+03    0.33330455E+00    0.33330479E+00    0.10504136E+03    0.10503909E+03    0.10504809E+03
    0.40962319E+16    0.11518278E+02    0.34557812E+02    0.46076090E+02    0.13824008E+03    0.33330462E+00    0.33330485E+00    0.10504315E+03    0.10504089E+03    0.10504987E+03
    0.43786224E+16    0.11518477E+02    0.34558400E+02    0.46076877E+02    0.13824241E+03    0.33330468E+00    0.33330492E+00    0.10504494E+03    0.10504268E+03    0.10505164E+03
    0.46804808E+16    0.11518674E+02    0.34558986E+02    0.46077661E+02    0.13824474E+03    0.33330475E+00    0.33330498E+00    0.10504672E+03    0.10504447E+03    0.10505340E+03
    0.50031489E+16    0.11518872E+02    0.34559571E+02    0.46078443E+02    0.13824706E+03    0.33330482E+00    0.33330505E+00    0.10504850E+03    0.10504625E+03    0.10505517E+03
    0.53480615E+16    0.11519069E+02    0.34560155E+02    0.46079224E+02    0.13824937E+03    0.33330488E+00    0.33330512E+00    0.10505028E+03    0.10504803E+03    0.10505693E+03
    0.57167521E+16    0.11519265E+02    0.34560738E+02    0.46080003E+02    0.13825168E+03    0.33330495E+00    0.33330518E+00    0.10505205E+03    0.10504981E+03    0.10505868E+03
    0.61108599E+16    0.11519461E+02    0.34561319E+02    0.46080780E+02    0.13825399E+03    0.33330502E+00    0.33330525E+00    0.10505381E+03    0.10505158E+03    0.10506043E+03
    0.65321371E+16    0.11519656E+02    0.34561898E+02    0.46081555E+02    0.13825629E+03    0.33330508E+00    0.33330531E+00    0.10505557E+03    0.10505335E+03    0.10506218E+03
    0.69824568E+16    0.11519851E+02    0.34562477E+02    0.46082328E+02    0.13825858E+03    0.33330515E+00    0.33330538E+00    0.10505733E+03    0.10505511E+03    0.10506392E+03
    0.74638211E+16    0.11520046E+02    0.34563054E+02    0.46083100E+02    0.13826087E+03    0.33330522E+00    0.33330545E+00    0.10505909E+03    0.10505687E+03    0.10506566E+03
    0.79783703E+16    0.11520240E+02    0.34563629E+02    0.46083870E+02    0.13826315E+03    0.33330528E+00    0.33330551E+00    0.10506084E+03    0.10505862E+03    0.10506739E+03
    0.85283920E+16    0.11520434E+02    0.34564204E+02    0.46084638E+02    0.13826543E+03    0.33330535E+00    0.33330558E+00    0.10506258E+03    0.10506038E+03    0.10506912E+03
    0.91163317E+16    0.11520627E+02    0.34564777E+02    0.46085404E+02    0.13826770E+03    0.33330541E+00    0.33330564E+00    0.10506432E+03    0.10506212E+03    0.10507085E+03
    0.97448034E+16    0.11520820E+02    0.34565348E+02    0.46086168E+02    0.13826996E+03    0.33330548E+00    0.33330571E+00    0.10506606E+03    0.10506386E+03    0.10507257E+03
    0.10416601E+17    0.11521012E+02    0.34565919E+02    0.46086931E+02    0.13827223E+03    0.33330554E+00    0.33330577E+00    0.10506779E+03    0.10506560E+03    0.10507429E+03
    0.11134713E+17    0.11521204E+02    0.34566487E+02    0.46087692E+02    0.13827448E+03    0.33330561E+00    0.33330584E+00    0.10506952E+03    0.10506734E+03    0.10507601E+03
    0.11902330E+17    0.11521396E+02    0.34567055E+02    0.46088451E+02    0.13827673E+03    0.33330567E+00    0.33330590E+00    0.10507125E+03    0.10506907E+03    0.10507772E+03
    0.12722866E+17    0.11521587E+02    0.34567621E+02    0.46089208E+02    0.13827898E+03    0.33330574E+00    0.33330597E+00    0.10507297E+03    0.10507080E+03    0.10507942E+03
    0.13599969E+17    0.11521777E+02    0.34568186E+02    0.46089964E+02    0.13828122E+03    0.33330580E+00    0.33330603E+00    0.10507469E+03    0.10507252E+03    0.10508112E+03
    0.14537538E+17    0.11521967E+02    0.34568750E+02    0.46090717E+02    0.13828345E+03    0.33330587E+00    0.33330609E+00    0.10507640E+03    0.10507424E+03    0.10508282E+03
    0.15539743E+17    0.11522157E+02    0.34569312E+02    0.46091469E+02    0.13828568E+03    0.33330593E+00    0.33330616E+00    0.10507811E+03    0.10507595E+03    0.10508452E+03
    0.16611039E+17    0.11522346E+02    0.34569873E+02    0.46092220E+02    0.13828791E+03    0.33330600E+00    0.33330622E+00    0.10507981E+03    0.10507766E+03    0.10508621E+03
    0.17756190E+17    0.11522535E+02    0.34570433E+02    0.46092968E+02    0.13829013E+03    0.33330606E+00    0.33330629E+00    0.10508152E+03    0.10507937E+03    0.10508789E+03
    0.18980285E+17    0.11522723E+02    0.34570992E+02    0.46093715E+02    0.13829234E+03    0.33330613E+00    0.33330635E+00    0.10508321E+03    0.10508107E+03    0.10508958E+03
    0.20288769E+17    0.11522911E+02    0.34571549E+02    0.46094460E+02    0.13829455E+03    0.33330619E+00    0.33330641E+00    0.10508491E+03    0.10508277E+03    0.10509125E+03
    0.21687459E+17    0.11523099E+02    0.34572104E+02    0.46095203E+02    0.13829675E+03    0.33330625E+00    0.33330648E+00    0.10508660E+03    0.10508446E+03    0.10509293E+03
    0.23182573E+17    0.11523286E+02    0.34572659E+02    0.46095945E+02    0.13829895E+03    0.33330632E+00    0.33330654E+00    0.10508828E+03    0.10508615E+03    0.10509460E+03
    0.24780759E+17    0.11523472E+02    0.34573212E+02    0.46096684E+02    0.13830114E+03    0.33330638E+00    0.33330660E+00    0.10508996E+03    0.10508784E+03    0.10509627E+03
    0.26489122E+17    0.11523658E+02    0.34573764E+02    0.46097422E+02    0.13830333E+03    0.33330645E+00    0.33330667E+00    0.10509164E+03    0.10508952E+03    0.10509793E+03
    0.28315259E+17    0.11523844E+02    0.34574315E+02    0.46098159E+02    0.13830551E+03    0.33330651E+00    0.33330673E+00    0.10509331E+03    0.10509120E+03    0.10509959E+03
    0.30267287E+17    0.11524029E+02    0.34574864E+02    0.46098893E+02    0.13830769E+03    0.33330657E+00    0.33330679E+00    0.10509498E+03    0.10509287E+03    0.10510124E+03
    0.32353887E+17    0.11524214E+02    0.34575412E+02    0.46099626E+02    0.13830986E+03    0.33330663E+00    0.33330686E+00    0.10509665E+03    0.10509455E+03    0.10510289E+03
    0.34584335E+17    0.11524399E+02    0.34575959E+02    0.46100357E+02    0.13831203E+03    0.33330670E+00    0.33330692E+00    0.10509831E+03    0.10509621E+03    0.10510454E+03
    0.36968548E+17    0.11524583E+02    0.34576504E+02    0.46101087E+02    0.13831419E+03    0.33330676E+00    0.33330698E+00    0.10509997E+03    0.10509787E+03    0.10510618E+03
    0.39517127E+17    0.11524766E+02    0.34577048E+02    0.46101814E+02    0.13831635E+03    0.33330682E+00    0.33330704E+00    0.10510162E+03    0.10509953E+03    0.10510782E+03
    0.42241402E+17    0.11524949E+02    0.34577591E+02    0.46102540E+02    0.13831850E+03    0.33330689E+00    0.33330711E+00    0.10510327E+03    0.10510119E+03    0.10510946E+03
    0.45153486E+17    0.11525132E+02    0.34578133E+02    0.46103265E+02    0.13832065E+03    0.33330695E+00    0.33330717E+00    0.10510492E+03    0.10510284E+03    0.10511109E+03
    0.48266327E+17    0.11525314E+02    0.34578673E+02    0.46103987E+02    0.13832279E+03    0.33330701E+00    0.33330723E+00    0.10510656E+03    0.10510449E+03    0.10511272E+03
    0.51593765E+17    0.11525496E+02    0.34579212E+02    0.46104708E+02    0.13832493E+03    0.33330707E+00    0.33330729E+00    0.10510820E+03    0.10510613E+03    0.10511434E+03
    0.55150593E+17    0.11525677E+02    0.34579750E+02    0.46105427E+02    0.13832706E+03    0.33330714E+00    0.33330735E+00    0.10510984E+03    0.10510777E+03    0.10511596E+03
    0.58952625E+17    0.11525858E+02    0.34580286E+02    0.46106145E+02    0.13832919E+03    0.33330720E+00    0.33330741E+00    0.10511147E+03    0.10510941E+03    0.10511758E+03
    0.63016767E+17    0.11526039E+02    0.34580822E+02    0.46106860E+02    0.13833131E+03    0.33330726E+00    0.33330748E+00    0.10511309E+03    0.10511104E+03    0.10511919E+03
    0.67361086E+17    0.11526219E+02    0.34581356E+02    0.46107575E+02    0.13833343E+03    0.33330732E+00    0.33330754E+00    0.10511472E+03    0.10511267E+03    0.10512080E+03
    0.72004899E+17    0.11526399E+02    0.34581888E+02    0.46108287E+02    0.13833554E+03    0.33330738E+00    0.33330760E+00    0.10511634E+03    0.10511429E+03    0.10512241E+03
    0.76968853E+17    0.11526578E+02    0.34582420E+02    0.46108998E+02    0.13833765E+03    0.33330744E+00    0.33330766E+00    0.10511795E+03    0.10511591E+03    0.10512401E+03
    0.82275017E+17    0.11526757E+02    0.34582950E+02    0.46109707E+02    0.13833975E+03    0.33330751E+00    0.33330772E+00    0.10511956E+03    0.10511753E+03    0.10512560E+03
    0.87946983E+17    0.11526935E+02    0.34583479E+02    0.46110414E+02    0.13834185E+03    0.33330757E+00    0.33330778E+00    0.10512117E+03    0.10511914E+03    0.10512720E+03
    0.94009969E+17    0.11527113E+02    0.34584007E+02    0.46111120E+02    0.13834394E+03    0.33330763E+00    0.33330784E+00    0.10512277E+03    0.10512075E+03    0.10512879E+03
    0.10049093E+18    0.11527291E+02    0.34584533E+02    0.46111824E+02    0.13834603E+03    0.33330769E+00    0.33330790E+00    0.10512438E+03    0.10512235E+03    0.10513037E+03
    0.10741869E+18    0.11527468E+02    0.34585058E+02    0.46112526E+02    0.13834811E+03    0.33330775E+00    0.33330796E+00    0.10512597E+03    0.10512395E+03    0.10513196E+03
    0.11482404E+18    0.11527645E+02    0.34585582E+02    0.46113227E+02    0.13835019E+03    0.33330781E+00    0.33330802E+00    0.10512756E+03    0.10512555E+03    0.10513354E+03
    0.12273990E+18    0.11527821E+02    0.34586105E+02    0.46113926E+02    0.13835226E+03    0.33330787E+00    0.33330808E+00    0.10512915E+03    0.10512715E+03    0.10513511E+03
    0.13120148E+18    0.11527997E+02    0.34586627E+02    0.46114624E+02    0.13835433E+03    0.33330793E+00    0.33330814E+00    0.10513074E+03    0.10512874E+03    0.10513668E+03
    0.14024639E+18    0.11528173E+02    0.34587147E+02    0.46115320E+02    0.13835639E+03    0.33330799E+00    0.33330820E+00    0.10513232E+03    0.10513032E+03    0.10513825E+03
    0.14991485E+18    0.11528348E+02    0.34587666E+02    0.46116014E+02    0.13835845E+03    0.33330805E+00    0.33330826E+00    0.10513390E+03    0.10513190E+03    0.10513981E+03
    0.16024985E+18    0.11528522E+02    0.34588184E+02    0.46116706E+02    0.13836050E+03    0.33330811E+00    0.33330832E+00    0.10513547E+03    0.10513348E+03    0.10514137E+03
    0.17129733E+18    0.11528697E+02    0.34588701E+02    0.46117397E+02    0.13836255E+03    0.33330817E+00    0.33330838E+00    0.10513704E+03    0.10513506E+03    0.10514293E+03
    0.18310642E+18    0.11528870E+02    0.34589216E+02    0.46118086E+02    0.13836459E+03    0.33330823E+00    0.33330844E+00    0.10513861E+03    0.10513663E+03    0.10514448E+03
    0.19572961E+18    0.11529044E+02    0.34589730E+02    0.46118774E+02    0.13836663E+03    0.33330829E+00    0.33330850E+00    0.10514017E+03    0.10513820E+03    0.10514603E+03
    0.20922303E+18    0.11529217E+02    0.34590243E+02    0.46119460E+02    0.13836866E+03    0.33330835E+00    0.33330856E+00    0.10514173E+03    0.10513976E+03    0.10514758E+03
    0.22364668E+18    0.11529390E+02    0.34590755E+02    0.46120145E+02    0.13837069E+03    0.33330841E+00    0.33330862E+00    0.10514329E+03    0.10514132E+03    0.10514912E+03
    0.23906468E+18    0.11529562E+02    0.34591266E+02    0.46120827E+02    0.13837272E+03    0.33330847E+00    0.33330868E+00    0.10514484E+03    0.10514288E+03    0.10515066E+03
    0.25554559E+18    0.11529734E+02    0.34591775E+02    0.46121508E+02    0.13837474E+03    0.33330853E+00    0.33330873E+00    0.10514639E+03    0.10514443E+03    0.10515219E+03
    0.27316267E+18    0.11529905E+02    0.34592283E+02    0.46122188E+02    0.13837675E+03    0.33330859E+00    0.33330879E+00    0.10514793E+03    0.10514598E+03    0.10515372E+03
    0.29199427E+18    0.11530076E+02    0.34592790E+02    0.46122866E+02    0.13837876E+03    0.33330865E+00    0.33330885E+00    0.10514947E+03    0.10514753E+03    0.10515525E+03
    0.31212409E+18    0.11530247E+02    0.34593296E+02    0.46123542E+02    0.13838077E+03    0.33330870E+00    0.33330891E+00    0.10515101E+03    0.10514907E+03    0.10515677E+03
    0.33364164E+18    0.11530417E+02    0.34593800E+02    0.46124217E+02    0.13838277E+03    0.33330876E+00    0.33330897E+00    0.10515254E+03    0.10515061E+03    0.10515829E+03
    0.35664260E+18    0.11530587E+02    0.34594304E+02    0.46124890E+02    0.13838476E+03    0.33330882E+00    0.33330903E+00    0.10515407E+03    0.10515214E+03    0.10515981E+03
    0.38122922E+18    0.11530756E+02    0.34594806E+02    0.46125562E+02    0.13838675E+03    0.33330888E+00    0.33330908E+00    0.10515560E+03    0.10515367E+03    0.10516132E+03
    0.40751082E+18    0.11530925E+02    0.34595307E+02    0.46126232E+02    0.13838874E+03    0.33330894E+00    0.33330914E+00    0.10515712E+03    0.10515520E+03    0.10516283E+03
    0.43560426E+18    0.11531094E+02    0.34595807E+02    0.46126900E+02    0.13839072E+03    0.33330900E+00    0.33330920E+00    0.10515864E+03    0.10515672E+03    0.10516434E+03
    0.46563442E+18    0.11531262E+02    0.34596305E+02    0.46127567E+02    0.13839270E+03    0.33330905E+00    0.33330926E+00    0.10516016E+03    0.10515824E+03    0.10516584E+03
    0.49773485E+18    0.11531430E+02    0.34596803E+02    0.46128232E+02    0.13839467E+03    0.33330911E+00    0.33330931E+00    0.10516167E+03    0.10515976E+03    0.10516734E+03
    0.53204824E+18    0.11531597E+02    0.34597299E+02    0.46128896E+02    0.13839664E+03    0.33330917E+00    0.33330937E+00    0.10516318E+03    0.10516127E+03    0.10516883E+03
    0.56872717E+18    0.11531764E+02    0.34597794E+02    0.46129558E+02    0.13839860E+03    0.33330923E+00    0.33330943E+00    0.10516468E+03    0.10516278E+03    0.10517032E+03
    0.60793471E+18    0.11531931E+02    0.34598288E+02    0.46130219E+02    0.13840056E+03    0.33330928E+00    0.33330948E+00    0.10516618E+03    0.10516429E+03    0.10517181E+03
    0.64984519E+18    0.11532097E+02    0.34598781E+02    0.46130878E+02    0.13840251E+03    0.33330934E+00    0.33330954E+00    0.10516768E+03    0.10516579E+03    0.10517330E+03
    0.69464493E+18    0.11532263E+02    0.34599272E+02    0.46131535E+02    0.13840446E+03    0.33330940E+00    0.33330960E+00    0.10516918E+03    0.10516729E+03    0.10517478E+03
    0.74253314E+18    0.11532428E+02    0.34599763E+02    0.46132191E+02    0.13840640E+03    0.33330946E+00    0.33330965E+00    0.10517067E+03    0.10516878E+03    0.10517626E+03
    0.79372271E+18    0.11532593E+02    0.34600252E+02    0.46132845E+02    0.13840834E+03    0.33330951E+00    0.33330971E+00    0.10517215E+03    0.10517028E+03    0.10517773E+03
    0.84844124E+18    0.11532758E+02    0.34600740E+02    0.46133498E+02    0.13841028E+03    0.33330957E+00    0.33330977E+00    0.10517364E+03    0.10517176E+03    0.10517920E+03
    0.90693202E+18    0.11532922E+02    0.34601227E+02    0.46134149E+02    0.13841221E+03    0.33330963E+00    0.33330982E+00    0.10517512E+03    0.10517325E+03    0.10518067E+03
    0.96945510E+18    0.11533086E+02    0.34601713E+02    0.46134799E+02    0.13841414E+03    0.33330968E+00    0.33330988E+00    0.10517659E+03    0.10517473E+03    0.10518213E+03
    0.10362885E+19    0.11533249E+02    0.34602197E+02    0.46135447E+02    0.13841606E+03    0.33330974E+00    0.33330993E+00    0.10517807E+03    0.10517621E+03    0.10518359E+03
    0.11077293E+19    0.11533412E+02    0.34602681E+02    0.46136093E+02    0.13841797E+03    0.33330979E+00    0.33330999E+00    0.10517954E+03    0.10517768E+03    0.10518505E+03
    0.11840951E+19    0.11533575E+02    0.34603163E+02    0.46136738E+02    0.13841989E+03    0.33330985E+00    0.33331005E+00    0.10518100E+03    0.10517915E+03    0.10518650E+03
    0.12657256E+19    0.11533738E+02    0.34603645E+02    0.46137382E+02    0.13842179E+03    0.33330991E+00    0.33331010E+00    0.10518247E+03    0.10518062E+03    0.10518795E+03
    0.13529836E+19    0.11533899E+02    0.34604125E+02    0.46138024E+02    0.13842370E+03    0.33330996E+00    0.33331016E+00    0.10518393E+03    0.10518208E+03    0.10518940E+03
    0.14462571E+19    0.11534061E+02    0.34604604E+02    0.46138665E+02    0.13842560E+03    0.33331002E+00    0.33331021E+00    0.10518538E+03    0.10518354E+03    0.10519084E+03
    0.15459607E+19    0.11534222E+02    0.34605081E+02    0.46139304E+02    0.13842749E+03    0.33331007E+00    0.33331027E+00    0.10518683E+03    0.10518500E+03    0.10519228E+03
    0.16525379E+19    0.11534383E+02    0.34605558E+02    0.46139941E+02    0.13842938E+03    0.33331013E+00    0.33331032E+00    0.10518828E+03    0.10518645E+03    0.10519371E+03
    0.17664624E+19    0.11534543E+02    0.34606034E+02    0.46140577E+02    0.13843126E+03    0.33331018E+00    0.33331038E+00    0.10518973E+03    0.10518790E+03    0.10519515E+03
    0.18882407E+19    0.11534703E+02    0.34606508E+02    0.46141211E+02    0.13843315E+03    0.33331024E+00    0.33331043E+00    0.10519117E+03    0.10518935E+03    0.10519658E+03
    0.20184143E+19    0.11534863E+02    0.34606981E+02    0.46141844E+02    0.13843502E+03    0.33331029E+00    0.33331049E+00    0.10519261E+03    0.10519079E+03    0.10519800E+03
    0.21575620E+19    0.11535022E+02    0.34607453E+02    0.46142476E+02    0.13843689E+03    0.33331035E+00    0.33331054E+00    0.10519404E+03    0.10519223E+03    0.10519942E+03
    0.23063024E+19    0.11535181E+02    0.34607924E+02    0.46143106E+02    0.13843876E+03    0.33331040E+00    0.33331059E+00    0.10519548E+03    0.10519367E+03    0.10520084E+03
    0.24652968E+19    0.11535340E+02    0.34608394E+02    0.46143734E+02    0.13844062E+03    0.33331046E+00    0.33331065E+00    0.10519690E+03    0.10519510E+03    0.10520226E+03
    0.26352522E+19    0.11535498E+02    0.34608863E+02    0.46144361E+02    0.13844248E+03    0.33331051E+00    0.33331070E+00    0.10519833E+03    0.10519653E+03    0.10520367E+03
    0.28169241E+19    0.11535656E+02    0.34609331E+02    0.46144987E+02    0.13844434E+03    0.33331057E+00    0.33331076E+00    0.10519975E+03    0.10519796E+03    0.10520508E+03
    0.30111203E+19    0.11535813E+02    0.34609798E+02    0.46145611E+02    0.13844619E+03    0.33331062E+00    0.33331081E+00    0.10520117E+03    0.10519938E+03    0.10520649E+03
    0.32187043E+19    0.11535970E+02    0.34610263E+02    0.46146233E+02    0.13844803E+03    0.33331067E+00    0.33331086E+00    0.10520258E+03    0.10520080E+03    0.10520789E+03
    0.34405989E+19    0.11536127E+02    0.34610727E+02    0.46146854E+02    0.13844987E+03    0.33331073E+00    0.33331092E+00    0.10520400E+03    0.10520221E+03    0.10520929E+03
    0.36777907E+19    0.11536283E+02    0.34611191E+02    0.46147474E+02    0.13845171E+03    0.33331078E+00    0.33331097E+00    0.10520540E+03    0.10520363E+03    0.10521068E+03
    0.39313343E+19    0.11536439E+02    0.34611653E+02    0.46148092E+02    0.13845354E+03    0.33331084E+00    0.33331102E+00    0.10520681E+03    0.10520503E+03    0.10521208E+03
    0.42023570E+19    0.11536595E+02    0.34612114E+02    0.46148709E+02    0.13845537E+03    0.33331089E+00    0.33331108E+00    0.10520821E+03    0.10520644E+03    0.10521346E+03
    0.44920637E+19    0.11536750E+02    0.34612574E+02    0.46149324E+02    0.13845719E+03    0.33331094E+00    0.33331113E+00    0.10520961E+03    0.10520784E+03    0.10521485E+03
    0.48017426E+19    0.11536905E+02    0.34613033E+02    0.46149938E+02    0.13845901E+03    0.33331100E+00    0.33331118E+00    0.10521100E+03    0.10520924E+03    0.10521623E+03
    0.51327704E+19    0.11537059E+02    0.34613491E+02    0.46150550E+02    0.13846083E+03    0.33331105E+00    0.33331124E+00    0.10521240E+03    0.10521064E+03    0.10521761E+03
    0.54866190E+19    0.11537213E+02    0.34613948E+02    0.46151161E+02    0.13846264E+03    0.33331110E+00    0.33331129E+00    0.10521378E+03    0.10521203E+03    0.10521899E+03
    0.58648616E+19    0.11537367E+02    0.34614403E+02    0.46151770E+02    0.13846445E+03    0.33331116E+00    0.33331134E+00    0.10521517E+03    0.10521342E+03    0.10522036E+03
    0.62691799E+19    0.11537520E+02    0.34614858E+02    0.46152378E+02    0.13846625E+03    0.33331121E+00    0.33331139E+00    0.10521655E+03    0.10521481E+03    0.10522173E+03
    0.67013716E+19    0.11537673E+02    0.34615311E+02    0.46152984E+02    0.13846805E+03    0.33331126E+00    0.33331145E+00    0.10521793E+03    0.10521619E+03    0.10522310E+03
    0.71633581E+19    0.11537826E+02    0.34615764E+02    0.46153590E+02    0.13846984E+03    0.33331131E+00    0.33331150E+00    0.10521930E+03    0.10521757E+03    0.10522446E+03
    0.76571936E+19    0.11537978E+02    0.34616215E+02    0.46154193E+02    0.13847163E+03    0.33331137E+00    0.33331155E+00    0.10522068E+03    0.10521894E+03    0.10522582E+03
    0.81850737E+19    0.11538130E+02    0.34616665E+02    0.46154795E+02    0.13847341E+03    0.33331142E+00    0.33331160E+00    0.10522205E+03    0.10522032E+03    0.10522718E+03
    0.87493454E+19    0.11538281E+02    0.34617115E+02    0.46155396E+02    0.13847519E+03    0.33331147E+00    0.33331165E+00    0.10522341E+03    0.10522169E+03    0.10522853E+03
    0.93525174E+19    0.11538433E+02    0.34617563E+02    0.46155996E+02    0.13847697E+03    0.33331152E+00    0.33331171E+00    0.10522477E+03    0.10522305E+03    0.10522988E+03
    0.99972716E+19    0.11538583E+02    0.34618010E+02    0.46156593E+02    0.13847874E+03    0.33331158E+00    0.33331176E+00    0.10522613E+03    0.10522442E+03    0.10523123E+03
    0.10686475E+20    0.11538734E+02    0.34618456E+02    0.46157190E+02    0.13848051E+03    0.33331163E+00    0.33331181E+00    0.10522749E+03    0.10522578E+03    0.10523257E+03
    0.11423191E+20    0.11538884E+02    0.34618901E+02    0.46157785E+02    0.13848228E+03    0.33331168E+00    0.33331186E+00    0.10522884E+03    0.10522713E+03    0.10523391E+03
    0.12210695E+20    0.11539034E+02    0.34619345E+02    0.46158379E+02    0.13848404E+03    0.33331173E+00    0.33331191E+00    0.10523019E+03    0.10522849E+03    0.10523525E+03
    0.13052490E+20    0.11539183E+02    0.34619788E+02    0.46158971E+02    0.13848579E+03    0.33331178E+00    0.33331196E+00    0.10523154E+03    0.10522984E+03    0.10523658E+03
    0.13952316E+20    0.11539332E+02    0.34620230E+02    0.46159562E+02    0.13848754E+03    0.33331183E+00    0.33331201E+00    0.10523288E+03    0.10523118E+03    0.10523791E+03
    0.14914177E+20    0.11539481E+02    0.34620670E+02    0.46160151E+02    0.13848929E+03    0.33331188E+00    0.33331206E+00    0.10523422E+03    0.10523253E+03    0.10523924E+03
    0.15942347E+20    0.11539629E+02    0.34621110E+02    0.46160739E+02    0.13849103E+03    0.33331194E+00    0.33331211E+00    0.10523556E+03    0.10523387E+03    0.10524057E+03
    0.17041398E+20    0.11539777E+02    0.34621549E+02    0.46161326E+02    0.13849277E+03    0.33331199E+00    0.33331216E+00    0.10523689E+03    0.10523520E+03    0.10524189E+03
    0.18216217E+20    0.11539925E+02    0.34621987E+02    0.46161911E+02    0.13849451E+03    0.33331204E+00    0.33331222E+00    0.10523822E+03    0.10523654E+03    0.10524321E+03
    0.19472026E+20    0.11540072E+02    0.34622423E+02    0.46162495E+02    0.13849624E+03    0.33331209E+00    0.33331227E+00    0.10523955E+03    0.10523787E+03    0.10524452E+03
    0.20814410E+20    0.11540219E+02    0.34622859E+02    0.46163078E+02    0.13849797E+03    0.33331214E+00    0.33331232E+00    0.10524087E+03    0.10523920E+03    0.10524583E+03
    0.22249337E+20    0.11540366E+02    0.34623293E+02    0.46163659E+02    0.13849969E+03    0.33331219E+00    0.33331237E+00    0.10524219E+03    0.10524052E+03    0.10524714E+03
    0.23783187E+20    0.11540512E+02    0.34623727E+02    0.46164239E+02    0.13850141E+03    0.33331224E+00    0.33331242E+00    0.10524351E+03    0.10524184E+03    0.10524845E+03
    0.25422778E+20    0.11540658E+02    0.34624159E+02    0.46164817E+02    0.13850312E+03    0.33331229E+00    0.33331247E+00    0.10524482E+03    0.10524316E+03    0.10524975E+03
    0.27175402E+20    0.11540803E+02    0.34624591E+02    0.46165394E+02    0.13850483E+03    0.33331234E+00    0.33331252E+00    0.10524614E+03    0.10524448E+03    0.10525105E+03
    0.29048850E+20    0.11540949E+02    0.34625021E+02    0.46165970E+02    0.13850654E+03    0.33331239E+00    0.33331257E+00    0.10524744E+03    0.10524579E+03    0.10525235E+03
    0.31051451E+20    0.11541093E+02    0.34625451E+02    0.46166544E+02    0.13850824E+03    0.33331244E+00    0.33331261E+00    0.10524875E+03    0.10524710E+03    0.10525364E+03
    0.33192111E+20    0.11541238E+02    0.34625879E+02    0.46167117E+02    0.13850994E+03    0.33331249E+00    0.33331266E+00    0.10525005E+03    0.10524841E+03    0.10525493E+03
    0.35480345E+20    0.11541382E+02    0.34626306E+02    0.46167689E+02    0.13851163E+03    0.33331254E+00    0.33331271E+00    0.10525135E+03    0.10524971E+03    0.10525622E+03
    0.37926328E+20    0.11541526E+02    0.34626733E+02    0.46168259E+02    0.13851332E+03    0.33331259E+00    0.33331276E+00    0.10525265E+03    0.10525101E+03    0.10525750E+03
    0.40540936E+20    0.11541669E+02    0.34627158E+02    0.46168828E+02    0.13851501E+03    0.33331264E+00    0.33331281E+00    0.10525394E+03    0.10525231E+03    0.10525879E+03
    0.43335791E+20    0.11541813E+02    0.34627583E+02    0.46169395E+02    0.13851669E+03    0.33331269E+00    0.33331286E+00    0.10525523E+03    0.10525360E+03    0.10526006E+03
    0.46323322E+20    0.11541955E+02    0.34628006E+02    0.46169961E+02    0.13851837E+03    0.33331274E+00    0.33331291E+00    0.10525652E+03    0.10525489E+03    0.10526134E+03
    0.49516810E+20    0.11542098E+02    0.34628428E+02    0.46170526E+02    0.13852005E+03    0.33331279E+00    0.33331296E+00    0.10525780E+03    0.10525618E+03    0.10526261E+03
    0.52930455E+20    0.11542240E+02    0.34628850E+02    0.46171090E+02    0.13852172E+03    0.33331284E+00    0.33331301E+00    0.10525908E+03    0.10525746E+03    0.10526388E+03
    0.56579433E+20    0.11542382E+02    0.34629270E+02    0.46171652E+02    0.13852338E+03    0.33331288E+00    0.33331305E+00    0.10526036E+03    0.10525874E+03    0.10526515E+03
    0.60479969E+20    0.11542523E+02    0.34629689E+02    0.46172213E+02    0.13852504E+03    0.33331293E+00    0.33331310E+00    0.10526163E+03    0.10526002E+03    0.10526641E+03
    0.64649404E+20    0.11542664E+02    0.34630108E+02    0.46172772E+02    0.13852670E+03    0.33331298E+00    0.33331315E+00    0.10526290E+03    0.10526130E+03    0.10526767E+03
    0.69106276E+20    0.11542805E+02    0.34630525E+02    0.46173330E+02    0.13852836E+03    0.33331303E+00    0.33331320E+00    0.10526417E+03    0.10526257E+03    0.10526893E+03
    0.73870401E+20    0.11542946E+02    0.34630941E+02    0.46173887E+02    0.13853001E+03    0.33331308E+00    0.33331325E+00    0.10526544E+03    0.10526384E+03    0.10527018E+03
    0.78962960E+20    0.11543086E+02    0.34631357E+02    0.46174442E+02    0.13853165E+03    0.33331313E+00    0.33331330E+00    0.10526670E+03    0.10526511E+03    0.10527143E+03
    0.84406596E+20    0.11543226E+02    0.34631771E+02    0.46174997E+02    0.13853330E+03    0.33331317E+00    0.33331334E+00    0.10526796E+03    0.10526637E+03    0.10527268E+03
    0.90225511E+20    0.11543365E+02    0.34632184E+02    0.46175550E+02    0.13853494E+03    0.33331322E+00    0.33331339E+00    0.10526922E+03    0.10526763E+03    0.10527393E+03
    0.96445577E+20    0.11543504E+02    0.34632597E+02    0.46176101E+02    0.13853657E+03    0.33331327E+00    0.33331344E+00    0.10527047E+03    0.10526889E+03    0.10527517E+03
    0.10309445E+21    0.11543643E+02    0.34633008E+02    0.46176651E+02    0.13853820E+03    0.33331332E+00    0.33331349E+00    0.10527172E+03    0.10527014E+03    0.10527641E+03
    0.11020169E+21    0.11543781E+02    0.34633419E+02    0.46177200E+02    0.13853983E+03    0.33331337E+00    0.33331353E+00    0.10527297E+03    0.10527139E+03    0.10527765E+03
    0.11779889E+21    0.11543920E+02    0.34633828E+02    0.46177748E+02    0.13854145E+03    0.33331341E+00    0.33331358E+00    0.10527421E+03    0.10527264E+03    0.10527888E+03
    0.12591984E+21    0.11544057E+02    0.34634237E+02    0.46178294E+02    0.13854307E+03    0.33331346E+00    0.33331363E+00    0.10527546E+03    0.10527389E+03    0.10528011E+03
    0.13460065E+21    0.11544195E+02    0.34634644E+02    0.46178839E+02    0.13854469E+03    0.33331351E+00    0.33331367E+00    0.10527669E+03    0.10527513E+03    0.10528134E+03
    0.14387989E+21    0.11544332E+02    0.34635051E+02    0.46179383E+02    0.13854630E+03    0.33331356E+00    0.33331372E+00    0.10527793E+03    0.10527637E+03    0.10528256E+03
    0.15379885E+21    0.11544469E+02    0.34635457E+02    0.46179925E+02    0.13854791E+03    0.33331360E+00    0.33331377E+00    0.10527916E+03    0.10527761E+03    0.10528379E+03
    0.16440160E+21    0.11544605E+02    0.34635861E+02    0.46180467E+02    0.13854951E+03    0.33331365E+00    0.33331382E+00    0.10528039E+03    0.10527884E+03    0.10528500E+03
    0.17573530E+21    0.11544742E+02    0.34636265E+02    0.46181006E+02    0.13855111E+03    0.33331370E+00    0.33331386E+00    0.10528162E+03    0.10528007E+03    0.10528622E+03
    0.18785033E+21    0.11544877E+02    0.34636668E+02    0.46181545E+02    0.13855271E+03    0.33331374E+00    0.33331391E+00    0.10528284E+03    0.10528130E+03    0.10528743E+03
    0.20080057E+21    0.11545013E+02    0.34637069E+02    0.46182082E+02    0.13855430E+03    0.33331379E+00    0.33331395E+00    0.10528407E+03    0.10528252E+03    0.10528864E+03
    0.21464358E+21    0.11545148E+02    0.34637470E+02    0.46182618E+02    0.13855589E+03    0.33331384E+00    0.33331400E+00    0.10528528E+03    0.10528375E+03    0.10528985E+03
    0.22944092E+21    0.11545283E+02    0.34637870E+02    0.46183153E+02    0.13855748E+03    0.33331388E+00    0.33331405E+00    0.10528650E+03    0.10528496E+03    0.10529106E+03
    0.24525837E+21    0.11545418E+02    0.34638269E+02    0.46183687E+02    0.13855906E+03    0.33331393E+00    0.33331409E+00    0.10528771E+03    0.10528618E+03    0.10529226E+03
    0.26216626E+21    0.11545552E+02    0.34638667E+02    0.46184219E+02    0.13856064E+03    0.33331398E+00    0.33331414E+00    0.10528892E+03    0.10528739E+03    0.10529346E+03
    0.28023977E+21    0.11545686E+02    0.34639064E+02    0.46184750E+02    0.13856221E+03    0.33331402E+00    0.33331419E+00    0.10529013E+03    0.10528860E+03    0.10529465E+03
    0.29955925E+21    0.11545819E+02    0.34639460E+02    0.46185280E+02    0.13856378E+03    0.33331407E+00    0.33331423E+00    0.10529133E+03    0.10528981E+03    0.10529585E+03
    0.32021059E+21    0.11545953E+02    0.34639855E+02    0.46185808E+02    0.13856535E+03    0.33331412E+00    0.33331428E+00    0.10529253E+03    0.10529102E+03    0.10529704E+03
    0.34228563E+21    0.11546086E+02    0.34640249E+02    0.46186335E+02    0.13856691E+03    0.33331416E+00    0.33331432E+00    0.10529373E+03    0.10529222E+03    0.10529822E+03
    0.36588249E+21    0.11546218E+02    0.34640643E+02    0.46186861E+02    0.13856847E+03    0.33331421E+00    0.33331437E+00    0.10529493E+03    0.10529342E+03    0.10529941E+03
    0.39110610E+21    0.11546351E+02    0.34641035E+02    0.46187386E+02    0.13857002E+03    0.33331425E+00    0.33331441E+00    0.10529612E+03    0.10529461E+03    0.10530059E+03
    0.41806861E+21    0.11546483E+02    0.34641426E+02    0.46187909E+02    0.13857157E+03    0.33331430E+00    0.33331446E+00    0.10529731E+03    0.10529581E+03    0.10530177E+03
    0.44688988E+21    0.11546614E+02    0.34641817E+02    0.46188431E+02    0.13857312E+03    0.33331434E+00    0.33331450E+00    0.10529850E+03    0.10529700E+03    0.10530295E+03
    0.47769807E+21    0.11546746E+02    0.34642206E+02    0.46188952E+02    0.13857467E+03    0.33331439E+00    0.33331455E+00    0.10529968E+03    0.10529818E+03    0.10530412E+03
    0.51063015E+21    0.11546877E+02    0.34642595E+02    0.46189472E+02    0.13857621E+03    0.33331443E+00    0.33331459E+00    0.10530086E+03    0.10529937E+03    0.10530529E+03
    0.54583254E+21    0.11547008E+02    0.34642983E+02    0.46189990E+02    0.13857774E+03    0.33331448E+00    0.33331464E+00    0.10530204E+03    0.10530055E+03    0.10530646E+03
    0.58346174E+21    0.11547138E+02    0.34643369E+02    0.46190508E+02    0.13857928E+03    0.33331453E+00    0.33331468E+00    0.10530322E+03    0.10530173E+03    0.10530762E+03
    0.62368507E+21    0.11547268E+02    0.34643755E+02    0.46191024E+02    0.13858081E+03    0.33331457E+00    0.33331473E+00    0.10530439E+03    0.10530291E+03    0.10530878E+03
    0.66668136E+21    0.11547398E+02    0.34644140E+02    0.46191538E+02    0.13858233E+03    0.33331461E+00    0.33331477E+00    0.10530556E+03    0.10530408E+03    0.10530994E+03
    0.71264178E+21    0.11547528E+02    0.34644524E+02    0.46192052E+02    0.13858385E+03    0.33331466E+00    0.33331482E+00    0.10530673E+03    0.10530525E+03    0.10531110E+03
    0.76177067E+21    0.11547657E+02    0.34644907E+02    0.46192564E+02    0.13858537E+03    0.33331470E+00    0.33331486E+00    0.10530789E+03    0.10530642E+03    0.10531226E+03
    0.81428646E+21    0.11547786E+02    0.34645289E+02    0.46193075E+02    0.13858689E+03    0.33331475E+00    0.33331490E+00    0.10530905E+03    0.10530758E+03    0.10531341E+03
    0.87042264E+21    0.11547915E+02    0.34645671E+02    0.46193585E+02    0.13858840E+03    0.33331479E+00    0.33331495E+00    0.10531021E+03    0.10530875E+03    0.10531455E+03
    0.93042880E+21    0.11548043E+02    0.34646051E+02    0.46194094E+02    0.13858991E+03    0.33331484E+00    0.33331499E+00    0.10531137E+03    0.10530991E+03    0.10531570E+03
    0.99457173E+21    0.11548171E+02    0.34646430E+02    0.46194601E+02    0.13859141E+03    0.33331488E+00    0.33331504E+00    0.10531252E+03    0.10531106E+03    0.10531684E+03
    0.10631366E+22    0.11548299E+02    0.34646809E+02    0.46195108E+02    0.13859291E+03    0.33331493E+00    0.33331507E+00    0.10531367E+03    0.10531222E+03    0.10531799E+03

